Precision Spectrophotometry at the Level of 0.1%

Accurate relative spectrophotometry is critical for many science applications. Small wavelength scale residuals in the flux calibration can significantly impact the measurements of weak emission and absorption features in the spectra. Using Sloan Digital Sky Survey data, we demonstrate that the average spectra of carefully selected red-sequence galaxies can be used as a spectroscopic standard to improve the relative spectrophotometry precision to 0.1% on small wavelength scales (from a few to hundreds of Angstroms). We achieve this precision by comparing stacked spectra across tiny redshift intervals. The redshift intervals must be small enough that any systematic stellar population evolution is minimized and less than the spectrophotometric uncertainty. This purely empirical technique does not require any theoretical knowledge of true galaxy spectra. It can be applied to all large spectroscopic galaxy redshift surveys that sample a large number of galaxies in a uniform population.

==> anc/responsetable.txt <==
#Vacuum Wavelength (A)   Residual Response
   3776.5914             1.01105
   3777.4611             1.01877
   3778.3310             1.02491
   3779.2011             1.02918
   3780.0714             1.02858
   3780.9419             1.02675
   3781.8126             1.00983
   3782.6835             0.99195
   3783.5546             0.97755
   3784.4258             0.97429
   3785.2973             0.97731
   3786.1690             0.98755
   3787.0409             1.00210
   3787.9130             1.01403
   3788.7853             1.02403
   3789.6578             1.02965
   3790.5305             1.02832
   3791.4034             1.02103
   3792.2765             1.01342
   3793.1498             1.00731
   3794.0234             1.00319
   3794.8971             1.00189
   3795.7710             1.00086
   3796.6451             1.00194
   3797.5194             1.00430
   3798.3939             1.00756
   3799.2686             1.00983
   3800.1435             1.01091
   3801.0186             1.01133
   3801.8940             1.01032
   3802.7695             1.00921
   3803.6452             1.00683
   3804.5211             1.00319
   3805.3973             0.99958
   3806.2736             0.99653
   3807.1501             0.99516
   3808.0268             0.99476
   3808.9038             0.99574
   3809.7809             0.99722
   3810.6582             1.00008
   3811.5358             1.00324
   3812.4135             1.00648
   3813.2915             1.00961
   3814.1696             1.01221
   3815.0479             1.01352
   3815.9265             1.01302
   3816.8052             1.01159
   3817.6842             1.00981
   3818.5634             1.00778
   3819.4427             1.00558
   3820.3223             1.00353
   3821.2020             1.00180
   3822.0820             1.00015
   3822.9622             0.99903
   3823.8425             0.99803
   3824.7231             0.99705
   3825.6039             0.99653
   3826.4849             0.99647
   3827.3660             0.99657
   3828.2474             0.99690
   3829.1290             0.99756
   3830.0108             0.99825
   3830.8928             0.99888
   3831.7750             0.99932
   3832.6574             0.99965
   3833.5400             1.00002
   3834.4228             1.00034
   3835.3058             1.00063
   3836.1890             1.00066
   3837.0725             1.00038
   3837.9561             0.99995
   3838.8399             0.99959
   3839.7239             0.99938
   3840.6082             0.99929
   3841.4926             0.99930
   3842.3772             0.99956
   3843.2621             0.99996
   3844.1471             1.00047
   3845.0324             1.00088
   3845.9178             1.00118
   3846.8035             1.00156
   3847.6893             1.00170
   3848.5754             1.00173
   3849.4617             1.00172
   3850.3481             1.00159
   3851.2348             1.00146
   3852.1217             1.00150
   3853.0088             1.00143
   3853.8961             1.00142
   3854.7836             1.00132
   3855.6713             1.00107
   3856.5592             1.00081
   3857.4473             1.00034
   3858.3356             0.99989
   3859.2241             0.99985
   3860.1128             0.99977
   3861.0018             0.99972
   3861.8909             0.99973
   3862.7802             0.99978
   3863.6698             0.99965
   3864.5595             0.99966
   3865.4495             0.99959
   3866.3396             0.99950
   3867.2300             0.99932
   3868.1205             0.99917
   3869.0113             0.99902
   3869.9023             0.99887
   3870.7935             0.99860
   3871.6849             0.99835
   3872.5764             0.99811
   3873.4682             0.99781
   3874.3602             0.99762
   3875.2525             0.99750
   3876.1449             0.99751
   3877.0375             0.99758
   3877.9303             0.99774
   3878.8233             0.99785
   3879.7166             0.99788
   3880.6100             0.99790
   3881.5037             0.99819
   3882.3975             0.99843
   3883.2916             0.99865
   3884.1858             0.99876
   3885.0803             0.99898
   3885.9750             0.99942
   3886.8699             0.99988
   3887.7649             1.00018
   3888.6602             1.00019
   3889.5557             1.00032
   3890.4514             1.00048
   3891.3474             1.00057
   3892.2435             1.00071
   3893.1398             1.00115
   3894.0363             1.00142
   3894.9331             1.00180
   3895.8300             1.00218
   3896.7272             1.00253
   3897.6245             1.00279
   3898.5221             1.00308
   3899.4199             1.00328
   3900.3178             1.00358
   3901.2160             1.00389
   3902.1144             1.00426
   3903.0130             1.00476
   3903.9118             1.00533
   3904.8108             1.00582
   3905.7101             1.00628
   3906.6095             1.00671
   3907.5091             1.00722
   3908.4090             1.00766
   3909.3090             1.00827
   3910.2093             1.00871
   3911.1097             1.00902
   3912.0104             1.00926
   3912.9113             1.00945
   3913.8124             1.00960
   3914.7136             1.00974
   3915.6151             1.00963
   3916.5169             1.00954
   3917.4188             1.00944
   3918.3209             1.00934
   3919.2232             1.00900
   3920.1258             1.00860
   3921.0285             1.00808
   3921.9315             1.00757
   3922.8346             1.00700
   3923.7380             1.00625
   3924.6416             1.00529
   3925.5454             1.00391
   3926.4494             1.00221
   3927.3536             1.00000
   3928.2580             0.99728
   3929.1626             0.99422
   3930.0674             0.99078
   3930.9724             0.98749
   3931.8777             0.98454
   3932.7831             0.98222
   3933.6888             0.98069
   3934.5947             0.98025
   3935.5008             0.98078
   3936.4070             0.98238
   3937.3135             0.98478
   3938.2202             0.98753
   3939.1272             0.99040
   3940.0343             0.99324
   3940.9416             0.99584
   3941.8491             0.99796
   3942.7569             0.99966
   3943.6649             1.00099
   3944.5730             1.00184
   3945.4814             1.00239
   3946.3900             1.00273
   3947.2988             1.00288
   3948.2078             1.00289
   3949.1170             1.00292
   3950.0264             1.00297
   3950.9360             1.00292
   3951.8459             1.00271
   3952.7559             1.00246
   3953.6662             1.00229
   3954.5767             1.00220
   3955.4874             1.00213
   3956.3982             1.00213
   3957.3093             1.00210
   3958.2206             1.00181
   3959.1322             1.00134
   3960.0439             1.00060
   3960.9558             0.99970
   3961.8680             0.99847
   3962.7803             0.99682
   3963.6929             0.99491
   3964.6057             0.99268
   3965.5187             0.99047
   3966.4319             0.98834
   3967.3453             0.98645
   3968.2589             0.98505
   3969.1727             0.98434
   3970.0868             0.98418
   3971.0010             0.98478
   3971.9155             0.98603
   3972.8302             0.98761
   3973.7451             0.98934
   3974.6601             0.99119
   3975.5754             0.99281
   3976.4910             0.99430
   3977.4067             0.99563
   3978.3226             0.99659
   3979.2388             0.99728
   3980.1551             0.99777
   3981.0717             0.99788
   3981.9885             0.99793
   3982.9055             0.99788
   3983.8227             0.99781
   3984.7401             0.99762
   3985.6577             0.99749
   3986.5756             0.99748
   3987.4936             0.99744
   3988.4119             0.99748
   3989.3303             0.99753
   3990.2490             0.99761
   3991.1679             0.99764
   3992.0870             0.99775
   3993.0063             0.99773
   3993.9259             0.99759
   3994.8456             0.99741
   3995.7656             0.99728
   3996.6857             0.99713
   3997.6061             0.99691
   3998.5267             0.99666
   3999.4475             0.99635
   4000.3685             0.99610
   4001.2897             0.99599
   4002.2112             0.99593
   4003.1328             0.99588
   4004.0547             0.99587
   4004.9768             0.99588
   4005.8990             0.99577
   4006.8215             0.99576
   4007.7443             0.99582
   4008.6672             0.99601
   4009.5903             0.99629
   4010.5137             0.99655
   4011.4372             0.99682
   4012.3610             0.99707
   4013.2850             0.99735
   4014.2092             0.99765
   4015.1336             0.99799
   4016.0582             0.99833
   4016.9831             0.99855
   4017.9081             0.99871
   4018.8334             0.99875
   4019.7588             0.99883
   4020.6845             0.99892
   4021.6104             0.99909
   4022.5366             0.99929
   4023.4629             0.99951
   4024.3894             0.99967
   4025.3162             0.99978
   4026.2432             0.99995
   4027.1703             1.00006
   4028.0977             1.00007
   4029.0254             1.00012
   4029.9532             1.00014
   4030.8812             0.99996
   4031.8095             0.99972
   4032.7379             0.99948
   4033.6666             0.99922
   4034.5955             0.99890
   4035.5246             0.99861
   4036.4539             0.99832
   4037.3835             0.99818
   4038.3132             0.99801
   4039.2432             0.99784
   4040.1734             0.99775
   4041.1037             0.99800
   4042.0344             0.99817
   4042.9652             0.99835
   4043.8962             0.99857
   4044.8275             0.99889
   4045.7589             0.99945
   4046.6906             1.00010
   4047.6225             1.00059
   4048.5546             1.00101
   4049.4869             1.00138
   4050.4195             1.00156
   4051.3522             1.00164
   4052.2852             1.00164
   4053.2183             1.00160
   4054.1517             1.00160
   4055.0854             1.00159
   4056.0192             1.00160
   4056.9532             1.00145
   4057.8875             1.00128
   4058.8219             1.00120
   4059.7566             1.00108
   4060.6915             1.00105
   4061.6267             1.00102
   4062.5620             1.00102
   4063.4975             1.00101
   4064.4333             1.00106
   4065.3693             1.00107
   4066.3055             1.00102
   4067.2419             1.00093
   4068.1785             1.00079
   4069.1153             1.00050
   4070.0524             1.00019
   4070.9897             0.99994
   4071.9272             0.99976
   4072.8649             0.99955
   4073.8028             0.99928
   4074.7409             0.99910
   4075.6793             0.99891
   4076.6178             0.99874
   4077.5566             0.99864
   4078.4956             0.99863
   4079.4348             0.99868
   4080.3743             0.99869
   4081.3139             0.99861
   4082.2538             0.99859
   4083.1939             0.99855
   4084.1342             0.99843
   4085.0747             0.99841
   4086.0154             0.99843
   4086.9564             0.99849
   4087.8975             0.99849
   4088.8389             0.99848
   4089.7805             0.99847
   4090.7223             0.99835
   4091.6643             0.99825
   4092.6066             0.99819
   4093.5491             0.99810
   4094.4917             0.99805
   4095.4346             0.99799
   4096.3778             0.99788
   4097.3211             0.99776
   4098.2646             0.99771
   4099.2084             0.99764
   4100.1524             0.99765
   4101.0966             0.99764
   4102.0410             0.99746
   4102.9857             0.99727
   4103.9305             0.99716
   4104.8756             0.99703
   4105.8209             0.99696
   4106.7664             0.99685
   4107.7121             0.99680
   4108.6581             0.99687
   4109.6042             0.99701
   4110.5506             0.99714
   4111.4972             0.99730
   4112.4440             0.99735
   4113.3911             0.99735
   4114.3383             0.99746
   4115.2858             0.99762
   4116.2335             0.99768
   4117.1814             0.99781
   4118.1295             0.99776
   4119.0778             0.99780
   4120.0264             0.99770
   4120.9752             0.99742
   4121.9242             0.99709
   4122.8734             0.99677
   4123.8228             0.99635
   4124.7725             0.99603
   4125.7224             0.99566
   4126.6725             0.99523
   4127.6228             0.99477
   4128.5733             0.99446
   4129.5241             0.99419
   4130.4750             0.99396
   4131.4262             0.99379
   4132.3776             0.99368
   4133.3292             0.99351
   4134.2811             0.99341
   4135.2331             0.99328
   4136.1854             0.99315
   4137.1379             0.99315
   4138.0906             0.99318
   4139.0436             0.99322
   4139.9967             0.99313
   4140.9501             0.99297
   4141.9037             0.99278
   4142.8575             0.99252
   4143.8116             0.99234
   4144.7658             0.99212
   4145.7203             0.99188
   4146.6750             0.99178
   4147.6299             0.99163
   4148.5851             0.99150
   4149.5404             0.99139
   4150.4960             0.99131
   4151.4518             0.99139
   4152.4078             0.99142
   4153.3641             0.99147
   4154.3205             0.99153
   4155.2772             0.99158
   4156.2341             0.99156
   4157.1912             0.99170
   4158.1485             0.99187
   4159.1061             0.99194
   4160.0639             0.99205
   4161.0219             0.99209
   4161.9801             0.99218
   4162.9385             0.99224
   4163.8972             0.99231
   4164.8561             0.99230
   4165.8152             0.99229
   4166.7745             0.99220
   4167.7341             0.99213
   4168.6938             0.99196
   4169.6538             0.99176
   4170.6140             0.99158
   4171.5745             0.99134
   4172.5351             0.99120
   4173.4960             0.99095
   4174.4571             0.99080
   4175.4184             0.99074
   4176.3799             0.99074
   4177.3417             0.99082
   4178.3037             0.99092
   4179.2659             0.99100
   4180.2283             0.99109
   4181.1909             0.99119
   4182.1538             0.99127
   4183.1169             0.99131
   4184.0802             0.99132
   4185.0437             0.99132
   4186.0075             0.99132
   4186.9715             0.99129
   4187.9357             0.99127
   4188.9001             0.99135
   4189.8647             0.99144
   4190.8296             0.99158
   4191.7947             0.99181
   4192.7600             0.99207
   4193.7255             0.99236
   4194.6912             0.99259
   4195.6572             0.99275
   4196.6234             0.99285
   4197.5898             0.99284
   4198.5565             0.99277
   4199.5233             0.99276
   4200.4904             0.99271
   4201.4577             0.99270
   4202.4253             0.99273
   4203.3930             0.99272
   4204.3610             0.99271
   4205.3292             0.99265
   4206.2976             0.99262
   4207.2663             0.99263
   4208.2352             0.99268
   4209.2042             0.99280
   4210.1736             0.99292
   4211.1431             0.99316
   4212.1129             0.99326
   4213.0829             0.99353
   4214.0531             0.99373
   4215.0235             0.99382
   4215.9942             0.99401
   4216.9650             0.99410
   4217.9361             0.99409
   4218.9075             0.99409
   4219.8790             0.99412
   4220.8508             0.99407
   4221.8228             0.99409
   4222.7950             0.99407
   4223.7675             0.99397
   4224.7401             0.99382
   4225.7130             0.99364
   4226.6861             0.99346
   4227.6595             0.99333
   4228.6331             0.99324
   4229.6068             0.99318
   4230.5809             0.99316
   4231.5551             0.99321
   4232.5296             0.99329
   4233.5042             0.99338
   4234.4792             0.99357
   4235.4543             0.99380
   4236.4297             0.99397
   4237.4052             0.99411
   4238.3811             0.99420
   4239.3571             0.99437
   4240.3334             0.99455
   4241.3098             0.99473
   4242.2865             0.99485
   4243.2635             0.99509
   4244.2406             0.99543
   4245.2180             0.99573
   4246.1956             0.99607
   4247.1735             0.99650
   4248.1515             0.99693
   4249.1298             0.99739
   4250.1083             0.99788
   4251.0871             0.99829
   4252.0660             0.99873
   4253.0452             0.99915
   4254.0246             0.99950
   4255.0043             0.99983
   4255.9841             1.00012
   4256.9642             1.00032
   4257.9445             1.00053
   4258.9251             1.00085
   4259.9058             1.00115
   4260.8868             1.00145
   4261.8681             1.00178
   4262.8495             1.00212
   4263.8312             1.00233
   4264.8131             1.00244
   4265.7952             1.00258
   4266.7775             1.00270
   4267.7601             1.00283
   4268.7429             1.00295
   4269.7259             1.00311
   4270.7092             1.00316
   4271.6927             1.00322
   4272.6764             1.00335
   4273.6603             1.00346
   4274.6445             1.00352
   4275.6289             1.00369
   4276.6135             1.00386
   4277.5983             1.00407
   4278.5834             1.00430
   4279.5687             1.00453
   4280.5542             1.00472
   4281.5399             1.00490
   4282.5259             1.00512
   4283.5121             1.00535
   4284.4985             1.00560
   4285.4852             1.00578
   4286.4721             1.00601
   4287.4592             1.00623
   4288.4465             1.00646
   4289.4341             1.00667
   4290.4219             1.00683
   4291.4099             1.00701
   4292.3982             1.00717
   4293.3866             1.00727
   4294.3753             1.00732
   4295.3643             1.00740
   4296.3534             1.00747
   4297.3428             1.00753
   4298.3324             1.00755
   4299.3223             1.00746
   4300.3123             1.00729
   4301.3026             1.00715
   4302.2932             1.00688
   4303.2839             1.00664
   4304.2749             1.00643
   4305.2661             1.00630
   4306.2575             1.00614
   4307.2492             1.00607
   4308.2411             1.00604
   4309.2332             1.00607
   4310.2256             1.00607
   4311.2182             1.00612
   4312.2110             1.00623
   4313.2040             1.00633
   4314.1973             1.00652
   4315.1908             1.00680
   4316.1845             1.00714
   4317.1784             1.00750
   4318.1726             1.00784
   4319.1670             1.00813
   4320.1617             1.00839
   4321.1565             1.00854
   4322.1516             1.00870
   4323.1470             1.00879
   4324.1425             1.00889
   4325.1383             1.00889
   4326.1343             1.00880
   4327.1306             1.00863
   4328.1270             1.00843
   4329.1237             1.00820
   4330.1207             1.00805
   4331.1178             1.00791
   4332.1152             1.00783
   4333.1129             1.00772
   4334.1107             1.00763
   4335.1088             1.00742
   4336.1071             1.00722
   4337.1056             1.00703
   4338.1044             1.00683
   4339.1034             1.00656
   4340.1026             1.00640
   4341.1021             1.00628
   4342.1018             1.00614
   4343.1017             1.00601
   4344.1019             1.00586
   4345.1022             1.00577
   4346.1029             1.00565
   4347.1037             1.00550
   4348.1048             1.00537
   4349.1061             1.00521
   4350.1076             1.00506
   4351.1094             1.00490
   4352.1114             1.00484
   4353.1136             1.00487
   4354.1160             1.00497
   4355.1187             1.00528
   4356.1217             1.00563
   4357.1248             1.00614
   4358.1282             1.00691
   4359.1318             1.00770
   4360.1356             1.00852
   4361.1397             1.00910
   4362.1440             1.00935
   4363.1486             1.00950
   4364.1533             1.00974
   4365.1583             1.00976
   4366.1636             1.00956
   4367.1690             1.00923
   4368.1747             1.00892
   4369.1806             1.00875
   4370.1868             1.00861
   4371.1932             1.00848
   4372.1998             1.00850
   4373.2067             1.00851
   4374.2137             1.00855
   4375.2211             1.00865
   4376.2286             1.00871
   4377.2364             1.00874
   4378.2444             1.00871
   4379.2526             1.00859
   4380.2611             1.00840
   4381.2698             1.00813
   4382.2788             1.00779
   4383.2879             1.00738
   4384.2973             1.00693
   4385.3070             1.00646
   4386.3168             1.00599
   4387.3270             1.00554
   4388.3373             1.00508
   4389.3479             1.00467
   4390.3587             1.00430
   4391.3697             1.00398
   4392.3810             1.00364
   4393.3925             1.00334
   4394.4042             1.00315
   4395.4162             1.00297
   4396.4284             1.00289
   4397.4408             1.00276
   4398.4534             1.00264
   4399.4663             1.00255
   4400.4795             1.00249
   4401.4928             1.00248
   4402.5064             1.00240
   4403.5203             1.00231
   4404.5343             1.00228
   4405.5486             1.00230
   4406.5632             1.00229
   4407.5779             1.00227
   4408.5929             1.00221
   4409.6082             1.00212
   4410.6236             1.00198
   4411.6393             1.00184
   4412.6553             1.00169
   4413.6714             1.00149
   4414.6878             1.00123
   4415.7045             1.00093
   4416.7213             1.00068
   4417.7384             1.00048
   4418.7558             1.00026
   4419.7734             1.00004
   4420.7912             0.99979
   4421.8092             0.99947
   4422.8275             0.99912
   4423.8460             0.99882
   4424.8647             0.99853
   4425.8837             0.99826
   4426.9029             0.99798
   4427.9224             0.99779
   4428.9421             0.99763
   4429.9620             0.99746
   4430.9821             0.99730
   4432.0025             0.99717
   4433.0232             0.99708
   4434.0440             0.99701
   4435.0651             0.99696
   4436.0864             0.99690
   4437.1080             0.99686
   4438.1298             0.99684
   4439.1518             0.99684
   4440.1741             0.99687
   4441.1966             0.99682
   4442.2194             0.99678
   4443.2423             0.99664
   4444.2655             0.99652
   4445.2890             0.99640
   4446.3127             0.99631
   4447.3366             0.99625
   4448.3607             0.99620
   4449.3851             0.99614
   4450.4098             0.99611
   4451.4346             0.99612
   4452.4597             0.99610
   4453.4851             0.99605
   4454.5106             0.99600
   4455.5364             0.99596
   4456.5625             0.99589
   4457.5888             0.99583
   4458.6153             0.99576
   4459.6420             0.99574
   4460.6690             0.99572
   4461.6962             0.99576
   4462.7237             0.99577
   4463.7514             0.99575
   4464.7793             0.99572
   4465.8075             0.99570
   4466.8359             0.99564
   4467.8646             0.99555
   4468.8934             0.99545
   4469.9226             0.99523
   4470.9519             0.99503
   4471.9815             0.99479
   4473.0113             0.99456
   4474.0414             0.99434
   4475.0717             0.99403
   4476.1023             0.99374
   4477.1330             0.99344
   4478.1641             0.99315
   4479.1953             0.99284
   4480.2268             0.99257
   4481.2585             0.99230
   4482.2905             0.99211
   4483.3227             0.99201
   4484.3551             0.99196
   4485.3878             0.99202
   4486.4207             0.99219
   4487.4539             0.99237
   4488.4873             0.99249
   4489.5209             0.99259
   4490.5548             0.99266
   4491.5889             0.99273
   4492.6232             0.99275
   4493.6578             0.99272
   4494.6927             0.99273
   4495.7277             0.99267
   4496.7630             0.99260
   4497.7985             0.99252
   4498.8343             0.99244
   4499.8703             0.99231
   4500.9066             0.99215
   4501.9431             0.99199
   4502.9798             0.99190
   4504.0168             0.99188
   4505.0540             0.99190
   4506.0914             0.99198
   4507.1291             0.99209
   4508.1670             0.99218
   4509.2052             0.99228
   4510.2436             0.99239
   4511.2823             0.99256
   4512.3211             0.99267
   4513.3603             0.99277
   4514.3996             0.99283
   4515.4392             0.99294
   4516.4790             0.99306
   4517.5191             0.99317
   4518.5594             0.99330
   4519.6000             0.99343
   4520.6408             0.99355
   4521.6818             0.99368
   4522.7231             0.99384
   4523.7646             0.99396
   4524.8064             0.99417
   4525.8484             0.99436
   4526.8906             0.99457
   4527.9331             0.99482
   4528.9758             0.99506
   4530.0188             0.99531
   4531.0619             0.99556
   4532.1054             0.99582
   4533.1491             0.99610
   4534.1930             0.99636
   4535.2371             0.99660
   4536.2815             0.99681
   4537.3262             0.99702
   4538.3710             0.99725
   4539.4162             0.99743
   4540.4615             0.99755
   4541.5071             0.99766
   4542.5530             0.99777
   4543.5990             0.99787
   4544.6454             0.99797
   4545.6919             0.99802
   4546.7387             0.99812
   4547.7858             0.99822
   4548.8331             0.99832
   4549.8806             0.99845
   4550.9284             0.99857
   4551.9764             0.99867
   4553.0246             0.99876
   4554.0731             0.99886
   4555.1219             0.99895
   4556.1708             0.99902
   4557.2201             0.99907
   4558.2695             0.99911
   4559.3192             0.99909
   4560.3692             0.99906
   4561.4193             0.99906
   4562.4698             0.99903
   4563.5204             0.99901
   4564.5713             0.99898
   4565.6225             0.99890
   4566.6739             0.99880
   4567.7255             0.99867
   4568.7774             0.99855
   4569.8295             0.99842
   4570.8819             0.99830
   4571.9345             0.99817
   4572.9873             0.99804
   4574.0404             0.99792
   4575.0938             0.99782
   4576.1473             0.99772
   4577.2012             0.99763
   4578.2552             0.99755
   4579.3095             0.99749
   4580.3641             0.99745
   4581.4189             0.99745
   4582.4739             0.99745
   4583.5292             0.99745
   4584.5847             0.99742
   4585.6405             0.99742
   4586.6965             0.99742
   4587.7527             0.99745
   4588.8092             0.99754
   4589.8659             0.99760
   4590.9229             0.99765
   4591.9801             0.99766
   4593.0376             0.99764
   4594.0953             0.99765
   4595.1533             0.99763
   4596.2114             0.99759
   4597.2699             0.99753
   4598.3286             0.99745
   4599.3875             0.99736
   4600.4467             0.99723
   4601.5061             0.99710
   4602.5657             0.99703
   4603.6256             0.99693
   4604.6858             0.99685
   4605.7462             0.99678
   4606.8068             0.99674
   4607.8677             0.99673
   4608.9288             0.99678
   4609.9902             0.99684
   4611.0518             0.99690
   4612.1136             0.99702
   4613.1757             0.99712
   4614.2381             0.99719
   4615.3007             0.99727
   4616.3635             0.99734
   4617.4266             0.99741
   4618.4899             0.99744
   4619.5535             0.99746
   4620.6173             0.99745
   4621.6814             0.99746
   4622.7457             0.99746
   4623.8102             0.99743
   4624.8750             0.99741
   4625.9400             0.99740
   4627.0053             0.99737
   4628.0709             0.99732
   4629.1366             0.99728
   4630.2027             0.99723
   4631.2689             0.99717
   4632.3354             0.99712
   4633.4022             0.99711
   4634.4692             0.99712
   4635.5364             0.99715
   4636.6039             0.99719
   4637.6717             0.99726
   4638.7397             0.99733
   4639.8079             0.99740
   4640.8764             0.99747
   4641.9451             0.99754
   4643.0141             0.99757
   4644.0833             0.99761
   4645.1528             0.99768
   4646.2225             0.99775
   4647.2924             0.99782
   4648.3626             0.99789
   4649.4331             0.99798
   4650.5038             0.99810
   4651.5747             0.99825
   4652.6459             0.99844
   4653.7173             0.99857
   4654.7890             0.99865
   4655.8609             0.99871
   4656.9331             0.99877
   4658.0055             0.99878
   4659.0782             0.99879
   4660.1511             0.99876
   4661.2243             0.99868
   4662.2977             0.99856
   4663.3713             0.99842
   4664.4453             0.99827
   4665.5194             0.99814
   4666.5938             0.99805
   4667.6684             0.99796
   4668.7433             0.99785
   4669.8185             0.99777
   4670.8939             0.99773
   4671.9695             0.99773
   4673.0454             0.99778
   4674.1215             0.99782
   4675.1979             0.99791
   4676.2745             0.99800
   4677.3514             0.99808
   4678.4285             0.99817
   4679.5059             0.99826
   4680.5835             0.99834
   4681.6614             0.99844
   4682.7395             0.99855
   4683.8179             0.99865
   4684.8965             0.99876
   4685.9754             0.99887
   4687.0545             0.99900
   4688.1338             0.99915
   4689.2134             0.99932
   4690.2933             0.99948
   4691.3734             0.99959
   4692.4537             0.99970
   4693.5343             0.99976
   4694.6152             0.99982
   4695.6963             0.99987
   4696.7776             0.99989
   4697.8592             0.99994
   4698.9411             0.99999
   4700.0232             1.00008
   4701.1055             1.00018
   4702.1881             1.00030
   4703.2710             1.00044
   4704.3541             1.00059
   4705.4374             1.00073
   4706.5210             1.00086
   4707.6048             1.00101
   4708.6889             1.00117
   4709.7733             1.00138
   4710.8579             1.00159
   4711.9427             1.00178
   4713.0278             1.00195
   4714.1131             1.00212
   4715.1987             1.00224
   4716.2846             1.00234
   4717.3706             1.00244
   4718.4570             1.00250
   4719.5436             1.00257
   4720.6304             1.00259
   4721.7175             1.00262
   4722.8048             1.00263
   4723.8924             1.00264
   4724.9803             1.00265
   4726.0684             1.00266
   4727.1567             1.00268
   4728.2453             1.00266
   4729.3341             1.00266
   4730.4232             1.00260
   4731.5126             1.00256
   4732.6022             1.00250
   4733.6920             1.00247
   4734.7821             1.00247
   4735.8725             1.00244
   4736.9631             1.00241
   4738.0539             1.00239
   4739.1450             1.00236
   4740.2364             1.00232
   4741.3280             1.00229
   4742.4199             1.00229
   4743.5120             1.00227
   4744.6043             1.00223
   4745.6969             1.00217
   4746.7898             1.00209
   4747.8829             1.00205
   4748.9763             1.00202
   4750.0699             1.00198
   4751.1638             1.00196
   4752.2579             1.00192
   4753.3523             1.00187
   4754.4469             1.00183
   4755.5418             1.00176
   4756.6369             1.00171
   4757.7323             1.00162
   4758.8279             1.00150
   4759.9238             1.00138
   4761.0199             1.00125
   4762.1163             1.00110
   4763.2130             1.00097
   4764.3099             1.00087
   4765.4070             1.00080
   4766.5044             1.00077
   4767.6021             1.00074
   4768.7000             1.00072
   4769.7981             1.00069
   4770.8966             1.00070
   4771.9952             1.00075
   4773.0941             1.00081
   4774.1933             1.00086
   4775.2927             1.00091
   4776.3924             1.00097
   4777.4923             1.00104
   4778.5925             1.00114
   4779.6930             1.00122
   4780.7937             1.00129
   4781.8946             1.00134
   4782.9958             1.00137
   4784.0973             1.00139
   4785.1990             1.00145
   4786.3009             1.00150
   4787.4031             1.00155
   4788.5056             1.00162
   4789.6083             1.00167
   4790.7113             1.00169
   4791.8145             1.00173
   4792.9180             1.00178
   4794.0217             1.00183
   4795.1257             1.00185
   4796.2300             1.00189
   4797.3345             1.00196
   4798.4392             1.00205
   4799.5442             1.00208
   4800.6495             1.00211
   4801.7550             1.00212
   4802.8608             1.00214
   4803.9668             1.00214
   4805.0731             1.00214
   4806.1796             1.00216
   4807.2864             1.00218
   4808.3935             1.00219
   4809.5008             1.00220
   4810.6083             1.00217
   4811.7162             1.00213
   4812.8242             1.00211
   4813.9325             1.00211
   4815.0411             1.00214
   4816.1499             1.00218
   4817.2590             1.00225
   4818.3684             1.00234
   4819.4780             1.00243
   4820.5878             1.00253
   4821.6979             1.00261
   4822.8083             1.00266
   4823.9189             1.00272
   4825.0298             1.00277
   4826.1409             1.00281
   4827.2523             1.00281
   4828.3640             1.00281
   4829.4759             1.00282
   4830.5880             1.00283
   4831.7004             1.00281
   4832.8131             1.00280
   4833.9260             1.00276
   4835.0392             1.00273
   4836.1526             1.00272
   4837.2663             1.00272
   4838.3803             1.00272
   4839.4945             1.00275
   4840.6090             1.00277
   4841.7237             1.00277
   4842.8387             1.00277
   4843.9539             1.00274
   4845.0694             1.00269
   4846.1851             1.00264
   4847.3011             1.00258
   4848.4174             1.00254
   4849.5339             1.00254
   4850.6507             1.00259
   4851.7677             1.00261
   4852.8850             1.00264
   4854.0025             1.00268
   4855.1204             1.00272
   4856.2384             1.00276
   4857.3567             1.00282
   4858.4753             1.00288
   4859.5941             1.00292
   4860.7132             1.00299
   4861.8326             1.00304
   4862.9522             1.00311
   4864.0721             1.00317
   4865.1922             1.00325
   4866.3126             1.00325
   4867.4332             1.00323
   4868.5541             1.00319
   4869.6753             1.00314
   4870.7967             1.00304
   4871.9183             1.00296
   4873.0403             1.00288
   4874.1625             1.00279
   4875.2849             1.00266
   4876.4076             1.00255
   4877.5306             1.00242
   4878.6538             1.00229
   4879.7773             1.00220
   4880.9010             1.00205
   4882.0250             1.00194
   4883.1493             1.00181
   4884.2738             1.00167
   4885.3986             1.00157
   4886.5236             1.00151
   4887.6489             1.00149
   4888.7744             1.00149
   4889.9003             1.00151
   4891.0263             1.00158
   4892.1527             1.00168
   4893.2792             1.00175
   4894.4061             1.00186
   4895.5332             1.00195
   4896.6606             1.00211
   4897.7882             1.00222
   4898.9161             1.00235
   4900.0442             1.00246
   4901.1726             1.00258
   4902.3013             1.00269
   4903.4302             1.00280
   4904.5594             1.00289
   4905.6889             1.00296
   4906.8186             1.00303
   4907.9485             1.00309
   4909.0788             1.00316
   4910.2092             1.00320
   4911.3400             1.00324
   4912.4710             1.00330
   4913.6023             1.00332
   4914.7338             1.00336
   4915.8656             1.00338
   4916.9976             1.00335
   4918.1300             1.00330
   4919.2625             1.00326
   4920.3954             1.00320
   4921.5285             1.00314
   4922.6618             1.00310
   4923.7954             1.00308
   4924.9293             1.00308
   4926.0634             1.00308
   4927.1978             1.00309
   4928.3325             1.00310
   4929.4674             1.00312
   4930.6026             1.00315
   4931.7380             1.00318
   4932.8737             1.00317
   4934.0097             1.00317
   4935.1459             1.00314
   4936.2824             1.00312
   4937.4192             1.00311
   4938.5562             1.00310
   4939.6935             1.00308
   4940.8310             1.00305
   4941.9688             1.00300
   4943.1069             1.00296
   4944.2452             1.00292
   4945.3838             1.00290
   4946.5226             1.00288
   4947.6617             1.00285
   4948.8011             1.00283
   4949.9407             1.00283
   4951.0806             1.00282
   4952.2208             1.00279
   4953.3612             1.00275
   4954.5019             1.00267
   4955.6429             1.00259
   4956.7841             1.00246
   4957.9255             1.00232
   4959.0673             1.00215
   4960.2093             1.00198
   4961.3515             1.00181
   4962.4941             1.00166
   4963.6368             1.00154
   4964.7799             1.00142
   4965.9232             1.00130
   4967.0668             1.00124
   4968.2106             1.00116
   4969.3547             1.00108
   4970.4991             1.00102
   4971.6437             1.00097
   4972.7886             1.00091
   4973.9338             1.00084
   4975.0792             1.00075
   4976.2249             1.00065
   4977.3708             1.00052
   4978.5171             1.00044
   4979.6635             1.00035
   4980.8103             1.00027
   4981.9573             1.00014
   4983.1046             1.00003
   4984.2521             0.99990
   4985.3999             0.99976
   4986.5480             0.99964
   4987.6963             0.99951
   4988.8449             0.99938
   4989.9937             0.99923
   4991.1429             0.99907
   4992.2922             0.99889
   4993.4419             0.99872
   4994.5918             0.99854
   4995.7420             0.99835
   4996.8924             0.99817
   4998.0431             0.99799
   4999.1941             0.99779
   5000.3453             0.99760
   5001.4969             0.99742
   5002.6486             0.99723
   5003.8007             0.99705
   5004.9530             0.99686
   5006.1055             0.99669
   5007.2584             0.99654
   5008.4115             0.99641
   5009.5648             0.99627
   5010.7184             0.99615
   5011.8723             0.99603
   5013.0265             0.99589
   5014.1809             0.99576
   5015.3356             0.99561
   5016.4906             0.99547
   5017.6458             0.99532
   5018.8013             0.99517
   5019.9570             0.99503
   5021.1131             0.99490
   5022.2693             0.99478
   5023.4259             0.99466
   5024.5827             0.99455
   5025.7398             0.99445
   5026.8972             0.99436
   5028.0548             0.99426
   5029.2127             0.99417
   5030.3708             0.99407
   5031.5292             0.99399
   5032.6879             0.99389
   5033.8469             0.99381
   5035.0061             0.99373
   5036.1656             0.99366
   5037.3253             0.99362
   5038.4853             0.99363
   5039.6456             0.99368
   5040.8062             0.99377
   5041.9670             0.99392
   5043.1281             0.99413
   5044.2895             0.99437
   5045.4511             0.99464
   5046.6130             0.99493
   5047.7751             0.99525
   5048.9376             0.99555
   5050.1003             0.99588
   5051.2632             0.99619
   5052.4264             0.99650
   5053.5899             0.99680
   5054.7537             0.99707
   5055.9177             0.99736
   5057.0820             0.99767
   5058.2466             0.99798
   5059.4115             0.99828
   5060.5766             0.99858
   5061.7419             0.99887
   5062.9076             0.99915
   5064.0735             0.99939
   5065.2397             0.99966
   5066.4061             0.99991
   5067.5728             1.00017
   5068.7398             1.00040
   5069.9071             1.00060
   5071.0746             1.00079
   5072.2424             1.00100
   5073.4105             1.00119
   5074.5788             1.00139
   5075.7474             1.00157
   5076.9163             1.00172
   5078.0854             1.00185
   5079.2548             1.00200
   5080.4245             1.00215
   5081.5944             1.00233
   5082.7646             1.00251
   5083.9351             1.00271
   5085.1059             1.00290
   5086.2769             1.00310
   5087.4482             1.00329
   5088.6198             1.00343
   5089.7916             1.00356
   5090.9637             1.00364
   5092.1361             1.00367
   5093.3087             1.00368
   5094.4816             1.00369
   5095.6548             1.00369
   5096.8283             1.00371
   5098.0020             1.00372
   5099.1760             1.00373
   5100.3502             1.00372
   5101.5248             1.00371
   5102.6996             1.00369
   5103.8747             1.00365
   5105.0500             1.00360
   5106.2256             1.00353
   5107.4015             1.00346
   5108.5777             1.00338
   5109.7541             1.00328
   5110.9308             1.00318
   5112.1078             1.00308
   5113.2850             1.00299
   5114.4625             1.00290
   5115.6403             1.00277
   5116.8184             1.00265
   5117.9967             1.00251
   5119.1753             1.00235
   5120.3541             1.00215
   5121.5333             1.00193
   5122.7127             1.00170
   5123.8924             1.00146
   5125.0723             1.00122
   5126.2526             1.00098
   5127.4331             1.00078
   5128.6138             1.00060
   5129.7949             1.00045
   5130.9762             1.00031
   5132.1578             1.00017
   5133.3396             1.00000
   5134.5218             0.99985
   5135.7042             0.99969
   5136.8869             0.99953
   5138.0698             0.99937
   5139.2530             0.99918
   5140.4365             0.99898
   5141.6203             0.99876
   5142.8043             0.99855
   5143.9886             0.99834
   5145.1732             0.99815
   5146.3581             0.99796
   5147.5432             0.99779
   5148.7286             0.99763
   5149.9143             0.99748
   5151.1002             0.99734
   5152.2864             0.99720
   5153.4729             0.99709
   5154.6597             0.99698
   5155.8467             0.99688
   5157.0341             0.99678
   5158.2217             0.99668
   5159.4095             0.99658
   5160.5976             0.99647
   5161.7861             0.99635
   5162.9747             0.99623
   5164.1637             0.99615
   5165.3529             0.99608
   5166.5424             0.99601
   5167.7322             0.99596
   5168.9223             0.99592
   5170.1126             0.99589
   5171.3032             0.99585
   5172.4941             0.99584
   5173.6852             0.99581
   5174.8766             0.99578
   5176.0683             0.99576
   5177.2603             0.99572
   5178.4525             0.99569
   5179.6451             0.99566
   5180.8379             0.99565
   5182.0309             0.99563
   5183.2243             0.99561
   5184.4179             0.99563
   5185.6118             0.99567
   5186.8059             0.99572
   5188.0004             0.99578
   5189.1951             0.99586
   5190.3901             0.99594
   5191.5854             0.99606
   5192.7809             0.99619
   5193.9767             0.99633
   5195.1728             0.99647
   5196.3692             0.99663
   5197.5658             0.99678
   5198.7628             0.99692
   5199.9600             0.99706
   5201.1574             0.99718
   5202.3552             0.99728
   5203.5532             0.99738
   5204.7515             0.99750
   5205.9501             0.99759
   5207.1489             0.99765
   5208.3481             0.99771
   5209.5475             0.99777
   5210.7472             0.99784
   5211.9471             0.99791
   5213.1473             0.99795
   5214.3479             0.99803
   5215.5486             0.99810
   5216.7497             0.99820
   5217.9510             0.99831
   5219.1527             0.99840
   5220.3546             0.99850
   5221.5567             0.99860
   5222.7592             0.99870
   5223.9619             0.99881
   5225.1649             0.99894
   5226.3682             0.99907
   5227.5717             0.99919
   5228.7756             0.99931
   5229.9797             0.99942
   5231.1840             0.99953
   5232.3887             0.99966
   5233.5937             0.99981
   5234.7989             0.99995
   5236.0044             1.00008
   5237.2101             1.00023
   5238.4162             1.00038
   5239.6225             1.00053
   5240.8291             1.00066
   5242.0360             1.00078
   5243.2432             1.00088
   5244.4506             1.00099
   5245.6583             1.00107
   5246.8663             1.00116
   5248.0746             1.00123
   5249.2832             1.00130
   5250.4920             1.00143
   5251.7011             1.00159
   5252.9105             1.00177
   5254.1202             1.00197
   5255.3301             1.00216
   5256.5403             1.00238
   5257.7508             1.00259
   5258.9616             1.00281
   5260.1727             1.00300
   5261.3840             1.00317
   5262.5956             1.00335
   5263.8075             1.00350
   5265.0197             1.00364
   5266.2321             1.00378
   5267.4449             1.00393
   5268.6579             1.00408
   5269.8712             1.00425
   5271.0848             1.00443
   5272.2986             1.00459
   5273.5127             1.00476
   5274.7272             1.00494
   5275.9418             1.00513
   5277.1568             1.00532
   5278.3721             1.00552
   5279.5876             1.00572
   5280.8034             1.00590
   5282.0195             1.00606
   5283.2359             1.00623
   5284.4525             1.00638
   5285.6694             1.00653
   5286.8867             1.00666
   5288.1041             1.00678
   5289.3219             1.00690
   5290.5400             1.00699
   5291.7583             1.00706
   5292.9769             1.00712
   5294.1958             1.00718
   5295.4150             1.00724
   5296.6344             1.00732
   5297.8542             1.00738
   5299.0742             1.00744
   5300.2945             1.00750
   5301.5151             1.00759
   5302.7359             1.00766
   5303.9571             1.00774
   5305.1785             1.00780
   5306.4002             1.00786
   5307.6222             1.00790
   5308.8444             1.00793
   5310.0670             1.00794
   5311.2898             1.00793
   5312.5129             1.00791
   5313.7363             1.00787
   5314.9600             1.00780
   5316.1840             1.00772
   5317.4082             1.00763
   5318.6327             1.00755
   5319.8575             1.00744
   5321.0826             1.00733
   5322.3080             1.00724
   5323.5336             1.00715
   5324.7595             1.00706
   5325.9857             1.00695
   5327.2122             1.00686
   5328.4390             1.00676
   5329.6661             1.00666
   5330.8934             1.00656
   5332.1210             1.00645
   5333.3490             1.00633
   5334.5771             1.00621
   5335.8056             1.00609
   5337.0344             1.00595
   5338.2634             1.00581
   5339.4927             1.00565
   5340.7223             1.00549
   5341.9522             1.00533
   5343.1824             1.00520
   5344.4129             1.00510
   5345.6436             1.00501
   5346.8746             1.00493
   5348.1059             1.00486
   5349.3375             1.00478
   5350.5694             1.00471
   5351.8015             1.00465
   5353.0340             1.00459
   5354.2667             1.00453
   5355.4997             1.00445
   5356.7330             1.00437
   5357.9666             1.00425
   5359.2004             1.00413
   5360.4346             1.00398
   5361.6690             1.00381
   5362.9037             1.00365
   5364.1387             1.00351
   5365.3740             1.00338
   5366.6096             1.00325
   5367.8454             1.00312
   5369.0815             1.00299
   5370.3180             1.00288
   5371.5547             1.00277
   5372.7917             1.00265
   5374.0289             1.00255
   5375.2665             1.00247
   5376.5043             1.00239
   5377.7425             1.00230
   5378.9809             1.00218
   5380.2196             1.00207
   5381.4586             1.00195
   5382.6978             1.00184
   5383.9374             1.00175
   5385.1772             1.00167
   5386.4173             1.00158
   5387.6578             1.00149
   5388.8985             1.00142
   5390.1394             1.00132
   5391.3807             1.00125
   5392.6223             1.00119
   5393.8641             1.00114
   5395.1062             1.00111
   5396.3486             1.00106
   5397.5913             1.00104
   5398.8343             1.00104
   5400.0776             1.00104
   5401.3211             1.00102
   5402.5650             1.00096
   5403.8091             1.00088
   5405.0535             1.00078
   5406.2982             1.00070
   5407.5432             1.00066
   5408.7885             1.00062
   5410.0341             1.00057
   5411.2799             1.00054
   5412.5261             1.00053
   5413.7725             1.00053
   5415.0192             1.00053
   5416.2662             1.00057
   5417.5135             1.00064
   5418.7610             1.00074
   5420.0089             1.00088
   5421.2571             1.00103
   5422.5055             1.00121
   5423.7542             1.00140
   5425.0032             1.00160
   5426.2525             1.00178
   5427.5021             1.00194
   5428.7520             1.00213
   5430.0021             1.00230
   5431.2526             1.00244
   5432.5033             1.00255
   5433.7543             1.00267
   5435.0057             1.00280
   5436.2573             1.00290
   5437.5091             1.00300
   5438.7613             1.00310
   5440.0138             1.00320
   5441.2665             1.00330
   5442.5196             1.00334
   5443.7729             1.00335
   5445.0265             1.00336
   5446.2804             1.00335
   5447.5346             1.00333
   5448.7891             1.00331
   5450.0439             1.00330
   5451.2990             1.00330
   5452.5543             1.00331
   5453.8100             1.00332
   5455.0659             1.00340
   5456.3221             1.00355
   5457.5786             1.00371
   5458.8354             1.00393
   5460.0925             1.00418
   5461.3499             1.00438
   5462.6075             1.00456
   5463.8655             1.00474
   5465.1237             1.00489
   5466.3823             1.00499
   5467.6411             1.00508
   5468.9002             1.00512
   5470.1596             1.00513
   5471.4193             1.00513
   5472.6793             1.00511
   5473.9396             1.00507
   5475.2002             1.00504
   5476.4610             1.00500
   5477.7222             1.00498
   5478.9836             1.00495
   5480.2453             1.00493
   5481.5073             1.00492
   5482.7696             1.00492
   5484.0322             1.00492
   5485.2951             1.00490
   5486.5583             1.00490
   5487.8218             1.00493
   5489.0856             1.00499
   5490.3496             1.00509
   5491.6140             1.00519
   5492.8786             1.00529
   5494.1435             1.00540
   5495.4087             1.00553
   5496.6742             1.00570
   5497.9401             1.00588
   5499.2061             1.00604
   5500.4725             1.00618
   5501.7392             1.00631
   5503.0062             1.00642
   5504.2734             1.00653
   5505.5410             1.00663
   5506.8088             1.00673
   5508.0770             1.00681
   5509.3454             1.00687
   5510.6141             1.00693
   5511.8831             1.00699
   5513.1524             1.00704
   5514.4220             1.00711
   5515.6919             1.00715
   5516.9621             1.00716
   5518.2326             1.00712
   5519.5033             1.00705
   5520.7744             1.00699
   5522.0457             1.00692
   5523.3174             1.00685
   5524.5893             1.00677
   5525.8616             1.00665
   5527.1341             1.00652
   5528.4069             1.00640
   5529.6800             1.00629
   5530.9534             1.00619
   5532.2271             1.00612
   5533.5011             1.00603
   5534.7754             1.00594
   5536.0500             1.00589
   5537.3248             1.00582
   5538.6000             1.00578
   5539.8754             1.00574
   5541.1512             1.00569
   5542.4272             1.00564
   5543.7036             1.00560
   5544.9802             1.00554
   5546.2571             1.00545
   5547.5343             1.00536
   5548.8119             1.00526
   5550.0897             1.00516
   5551.3678             1.00504
   5552.6462             1.00491
   5553.9249             1.00478
   5555.2038             1.00464
   5556.4831             1.00448
   5557.7627             1.00432
   5559.0426             1.00416
   5560.3227             1.00399
   5561.6032             1.00385
   5562.8839             1.00368
   5564.1650             1.00354
   5565.4463             1.00339
   5566.7280             1.00329
   5568.0099             1.00320
   5569.2921             1.00316
   5570.5747             1.00319
   5571.8575             1.00335
   5573.1406             1.00352
   5574.4240             1.00383
   5575.7077             1.00435
   5576.9917             1.00528
   5578.2760             1.00598
   5579.5606             1.00629
   5580.8455             1.00628
   5582.1307             1.00644
   5583.4162             1.00628
   5584.7019             1.00594
   5585.9880             1.00553
   5587.2744             1.00520
   5588.5611             1.00496
   5589.8480             1.00475
   5591.1353             1.00460
   5592.4228             1.00458
   5593.7107             1.00455
   5594.9988             1.00455
   5596.2873             1.00462
   5597.5760             1.00469
   5598.8651             1.00480
   5600.1544             1.00492
   5601.4440             1.00506
   5602.7339             1.00521
   5604.0242             1.00534
   5605.3147             1.00545
   5606.6055             1.00555
   5607.8966             1.00562
   5609.1880             1.00567
   5610.4798             1.00571
   5611.7718             1.00574
   5613.0641             1.00578
   5614.3567             1.00582
   5615.6496             1.00584
   5616.9428             1.00584
   5618.2363             1.00586
   5619.5301             1.00588
   5620.8242             1.00592
   5622.1186             1.00596
   5623.4133             1.00598
   5624.7082             1.00601
   5626.0035             1.00604
   5627.2991             1.00604
   5628.5950             1.00601
   5629.8912             1.00602
   5631.1877             1.00601
   5632.4844             1.00602
   5633.7815             1.00601
   5635.0789             1.00598
   5636.3766             1.00594
   5637.6745             1.00589
   5638.9728             1.00584
   5640.2714             1.00579
   5641.5702             1.00574
   5642.8694             1.00569
   5644.1689             1.00565
   5645.4686             1.00561
   5646.7687             1.00559
   5648.0691             1.00557
   5649.3697             1.00557
   5650.6707             1.00554
   5651.9720             1.00551
   5653.2735             1.00550
   5654.5754             1.00550
   5655.8776             1.00550
   5657.1800             1.00551
   5658.4828             1.00553
   5659.7859             1.00553
   5661.0892             1.00553
   5662.3929             1.00553
   5663.6969             1.00553
   5665.0011             1.00553
   5666.3057             1.00555
   5667.6105             1.00555
   5668.9157             1.00555
   5670.2212             1.00553
   5671.5269             1.00551
   5672.8330             1.00547
   5674.1394             1.00541
   5675.4461             1.00537
   5676.7530             1.00531
   5678.0603             1.00525
   5679.3679             1.00517
   5680.6757             1.00506
   5681.9839             1.00493
   5683.2924             1.00485
   5684.6012             1.00478
   5685.9102             1.00479
   5687.2196             1.00485
   5688.5293             1.00498
   5689.8393             1.00514
   5691.1496             1.00530
   5692.4602             1.00547
   5693.7711             1.00565
   5695.0822             1.00582
   5696.3937             1.00601
   5697.7055             1.00613
   5699.0176             1.00621
   5700.3300             1.00630
   5701.6427             1.00638
   5702.9557             1.00647
   5704.2690             1.00658
   5705.5826             1.00670
   5706.8965             1.00682
   5708.2108             1.00696
   5709.5253             1.00708
   5710.8401             1.00717
   5712.1552             1.00723
   5713.4706             1.00728
   5714.7864             1.00730
   5716.1024             1.00727
   5717.4187             1.00723
   5718.7354             1.00719
   5720.0523             1.00717
   5721.3695             1.00713
   5722.6871             1.00711
   5724.0049             1.00710
   5725.3231             1.00711
   5726.6416             1.00712
   5727.9603             1.00712
   5729.2794             1.00714
   5730.5987             1.00715
   5731.9184             1.00716
   5733.2384             1.00720
   5734.5587             1.00724
   5735.8792             1.00726
   5737.2001             1.00729
   5738.5213             1.00730
   5739.8428             1.00731
   5741.1646             1.00730
   5742.4867             1.00730
   5743.8091             1.00731
   5745.1318             1.00734
   5746.4549             1.00739
   5747.7782             1.00745
   5749.1018             1.00751
   5750.4257             1.00754
   5751.7500             1.00760
   5753.0745             1.00764
   5754.3994             1.00771
   5755.7245             1.00775
   5757.0500             1.00779
   5758.3757             1.00781
   5759.7018             1.00783
   5761.0282             1.00787
   5762.3549             1.00788
   5763.6818             1.00787
   5765.0091             1.00783
   5766.3367             1.00778
   5767.6646             1.00776
   5768.9928             1.00773
   5770.3214             1.00763
   5771.6502             1.00750
   5772.9793             1.00729
   5774.3087             1.00709
   5775.6385             1.00687
   5776.9685             1.00659
   5778.2989             1.00631
   5779.6295             1.00608
   5780.9605             1.00591
   5782.2917             1.00580
   5783.6233             1.00575
   5784.9552             1.00574
   5786.2874             1.00578
   5787.6199             1.00588
   5788.9527             1.00603
   5790.2858             1.00619
   5791.6192             1.00635
   5792.9529             1.00648
   5794.2870             1.00661
   5795.6213             1.00672
   5796.9559             1.00681
   5798.2909             1.00688
   5799.6262             1.00699
   5800.9617             1.00711
   5802.2976             1.00725
   5803.6338             1.00738
   5804.9703             1.00751
   5806.3071             1.00763
   5807.6442             1.00775
   5808.9816             1.00785
   5810.3193             1.00793
   5811.6573             1.00799
   5812.9957             1.00804
   5814.3343             1.00807
   5815.6733             1.00810
   5817.0125             1.00813
   5818.3521             1.00814
   5819.6920             1.00813
   5821.0322             1.00815
   5822.3727             1.00816
   5823.7135             1.00820
   5825.0546             1.00822
   5826.3960             1.00825
   5827.7377             1.00824
   5829.0798             1.00824
   5830.4221             1.00824
   5831.7648             1.00820
   5833.1078             1.00814
   5834.4510             1.00806
   5835.7946             1.00797
   5837.1385             1.00784
   5838.4827             1.00769
   5839.8272             1.00750
   5841.1721             1.00730
   5842.5172             1.00711
   5843.8626             1.00691
   5845.2084             1.00671
   5846.5545             1.00652
   5847.9008             1.00633
   5849.2475             1.00618
   5850.5945             1.00604
   5851.9418             1.00591
   5853.2894             1.00582
   5854.6374             1.00576
   5855.9856             1.00575
   5857.3341             1.00577
   5858.6830             1.00581
   5860.0322             1.00588
   5861.3816             1.00596
   5862.7314             1.00604
   5864.0815             1.00617
   5865.4319             1.00627
   5866.7827             1.00636
   5868.1337             1.00644
   5869.4850             1.00649
   5870.8367             1.00650
   5872.1887             1.00645
   5873.5409             1.00633
   5874.8935             1.00613
   5876.2464             1.00580
   5877.5996             1.00531
   5878.9532             1.00468
   5880.3070             1.00393
   5881.6611             1.00297
   5883.0156             1.00184
   5884.3704             1.00052
   5885.7255             0.99914
   5887.0808             0.99751
   5888.4366             0.99607
   5889.7926             0.99465
   5891.1489             0.99358
   5892.5055             0.99294
   5893.8625             0.99294
   5895.2198             0.99360
   5896.5774             0.99463
   5897.9352             0.99590
   5899.2935             0.99734
   5900.6520             0.99891
   5902.0108             1.00027
   5903.3699             1.00147
   5904.7294             1.00250
   5906.0892             1.00328
   5907.4493             1.00381
   5908.8097             1.00411
   5910.1704             1.00425
   5911.5314             1.00424
   5912.8927             1.00407
   5914.2544             1.00383
   5915.6163             1.00356
   5916.9786             1.00327
   5918.3412             1.00304
   5919.7041             1.00287
   5921.0673             1.00280
   5922.4309             1.00282
   5923.7947             1.00297
   5925.1589             1.00323
   5926.5234             1.00356
   5927.8881             1.00393
   5929.2532             1.00429
   5930.6187             1.00462
   5931.9844             1.00488
   5933.3504             1.00503
   5934.7168             1.00506
   5936.0835             1.00499
   5937.4505             1.00484
   5938.8178             1.00459
   5940.1854             1.00426
   5941.5533             1.00390
   5942.9216             1.00356
   5944.2902             1.00328
   5945.6590             1.00312
   5947.0282             1.00310
   5948.3977             1.00322
   5949.7676             1.00350
   5951.1377             1.00390
   5952.5082             1.00436
   5953.8789             1.00486
   5955.2500             1.00533
   5956.6214             1.00574
   5957.9932             1.00608
   5959.3652             1.00637
   5960.7375             1.00658
   5962.1102             1.00672
   5963.4832             1.00680
   5964.8565             1.00683
   5966.2301             1.00682
   5967.6040             1.00676
   5968.9783             1.00672
   5970.3529             1.00668
   5971.7277             1.00669
   5973.1029             1.00673
   5974.4785             1.00680
   5975.8543             1.00689
   5977.2304             1.00700
   5978.6069             1.00708
   5979.9837             1.00714
   5981.3608             1.00716
   5982.7382             1.00714
   5984.1160             1.00708
   5985.4940             1.00697
   5986.8724             1.00682
   5988.2511             1.00663
   5989.6301             1.00643
   5991.0094             1.00624
   5992.3890             1.00605
   5993.7690             1.00589
   5995.1493             1.00574
   5996.5299             1.00558
   5997.9108             1.00546
   5999.2920             1.00532
   6000.6735             1.00519
   6002.0554             1.00504
   6003.4376             1.00489
   6004.8201             1.00472
   6006.2029             1.00454
   6007.5860             1.00437
   6008.9695             1.00419
   6010.3533             1.00402
   6011.7374             1.00385
   6013.1218             1.00373
   6014.5065             1.00363
   6015.8916             1.00359
   6017.2769             1.00358
   6018.6626             1.00362
   6020.0486             1.00368
   6021.4350             1.00380
   6022.8216             1.00395
   6024.2086             1.00412
   6025.5959             1.00431
   6026.9835             1.00451
   6028.3714             1.00472
   6029.7596             1.00497
   6031.1482             1.00524
   6032.5371             1.00553
   6033.9263             1.00581
   6035.3158             1.00609
   6036.7056             1.00635
   6038.0958             1.00659
   6039.4863             1.00681
   6040.8771             1.00699
   6042.2682             1.00715
   6043.6597             1.00728
   6045.0514             1.00738
   6046.4435             1.00747
   6047.8359             1.00756
   6049.2286             1.00760
   6050.6217             1.00764
   6052.0151             1.00765
   6053.4087             1.00764
   6054.8028             1.00763
   6056.1971             1.00756
   6057.5917             1.00746
   6058.9867             1.00736
   6060.3820             1.00726
   6061.7776             1.00715
   6063.1736             1.00704
   6064.5698             1.00693
   6065.9664             1.00682
   6067.3633             1.00672
   6068.7605             1.00665
   6070.1581             1.00659
   6071.5559             1.00653
   6072.9541             1.00651
   6074.3526             1.00651
   6075.7515             1.00653
   6077.1506             1.00660
   6078.5501             1.00671
   6079.9499             1.00682
   6081.3500             1.00696
   6082.7505             1.00713
   6084.1512             1.00729
   6085.5523             1.00744
   6086.9537             1.00759
   6088.3555             1.00775
   6089.7575             1.00793
   6091.1599             1.00810
   6092.5626             1.00828
   6093.9656             1.00843
   6095.3690             1.00856
   6096.7726             1.00867
   6098.1766             1.00874
   6099.5810             1.00877
   6100.9856             1.00877
   6102.3906             1.00875
   6103.7959             1.00868
   6105.2015             1.00859
   6106.6074             1.00848
   6108.0137             1.00836
   6109.4202             1.00821
   6110.8272             1.00805
   6112.2344             1.00789
   6113.6419             1.00772
   6115.0498             1.00752
   6116.4580             1.00730
   6117.8666             1.00709
   6119.2754             1.00685
   6120.6846             1.00661
   6122.0941             1.00634
   6123.5039             1.00608
   6124.9141             1.00580
   6126.3245             1.00552
   6127.7353             1.00523
   6129.1465             1.00495
   6130.5579             1.00467
   6131.9697             1.00440
   6133.3818             1.00416
   6134.7942             1.00394
   6136.2070             1.00374
   6137.6201             1.00357
   6139.0335             1.00344
   6140.4472             1.00335
   6141.8612             1.00333
   6143.2756             1.00334
   6144.6903             1.00341
   6146.1053             1.00353
   6147.5207             1.00369
   6148.9364             1.00393
   6150.3524             1.00421
   6151.7687             1.00455
   6153.1854             1.00494
   6154.6024             1.00538
   6156.0197             1.00584
   6157.4373             1.00631
   6158.8553             1.00678
   6160.2736             1.00724
   6161.6922             1.00767
   6163.1111             1.00808
   6164.5304             1.00847
   6165.9500             1.00881
   6167.3699             1.00910
   6168.7902             1.00934
   6170.2108             1.00954
   6171.6317             1.00968
   6173.0529             1.00977
   6174.4745             1.00981
   6175.8964             1.00979
   6177.3186             1.00975
   6178.7411             1.00966
   6180.1640             1.00953
   6181.5872             1.00936
   6183.0107             1.00917
   6184.4346             1.00895
   6185.8588             1.00875
   6187.2833             1.00851
   6188.7081             1.00831
   6190.1333             1.00811
   6191.5588             1.00792
   6192.9846             1.00775
   6194.4108             1.00758
   6195.8372             1.00746
   6197.2640             1.00735
   6198.6912             1.00730
   6200.1186             1.00731
   6201.5464             1.00737
   6202.9746             1.00749
   6204.4030             1.00765
   6205.8318             1.00785
   6207.2609             1.00809
   6208.6903             1.00835
   6210.1201             1.00862
   6211.5502             1.00889
   6212.9806             1.00915
   6214.4114             1.00936
   6215.8425             1.00952
   6217.2739             1.00963
   6218.7056             1.00968
   6220.1377             1.00966
   6221.5701             1.00955
   6223.0029             1.00938
   6224.4359             1.00915
   6225.8693             1.00888
   6227.3030             1.00859
   6228.7371             1.00828
   6230.1715             1.00795
   6231.6062             1.00760
   6233.0412             1.00722
   6234.4766             1.00683
   6235.9123             1.00644
   6237.3484             1.00603
   6238.7847             1.00563
   6240.2214             1.00529
   6241.6585             1.00499
   6243.0958             1.00482
   6244.5335             1.00471
   6245.9715             1.00474
   6247.4099             1.00489
   6248.8486             1.00517
   6250.2876             1.00559
   6251.7269             1.00607
   6253.1666             1.00666
   6254.6066             1.00733
   6256.0470             1.00805
   6257.4876             1.00878
   6258.9286             1.00947
   6260.3700             1.01009
   6261.8116             1.01060
   6263.2536             1.01098
   6264.6960             1.01120
   6266.1386             1.01125
   6267.5816             1.01118
   6269.0250             1.01099
   6270.4686             1.01073
   6271.9126             1.01045
   6273.3570             1.01018
   6274.8016             1.00995
   6276.2466             1.00978
   6277.6919             1.00966
   6279.1376             1.00958
   6280.5836             1.00953
   6282.0299             1.00948
   6283.4766             1.00942
   6284.9236             1.00932
   6286.3709             1.00919
   6287.8185             1.00901
   6289.2665             1.00881
   6290.7149             1.00859
   6292.1635             1.00836
   6293.6125             1.00813
   6295.0618             1.00802
   6296.5115             1.00795
   6297.9615             1.00796
   6299.4118             1.00801
   6300.8625             1.00812
   6302.3135             1.00835
   6303.7648             1.00855
   6305.2165             1.00869
   6306.6684             1.00877
   6308.1208             1.00877
   6309.5734             1.00869
   6311.0264             1.00859
   6312.4798             1.00853
   6313.9334             1.00849
   6315.3875             1.00845
   6316.8418             1.00844
   6318.2965             1.00845
   6319.7515             1.00847
   6321.2068             1.00852
   6322.6625             1.00858
   6324.1185             1.00861
   6325.5749             1.00862
   6327.0315             1.00860
   6328.4886             1.00853
   6329.9459             1.00846
   6331.4036             1.00835
   6332.8616             1.00819
   6334.3200             1.00800
   6335.7787             1.00780
   6337.2377             1.00760
   6338.6971             1.00741
   6340.1568             1.00725
   6341.6169             1.00713
   6343.0772             1.00703
   6344.5380             1.00696
   6345.9990             1.00692
   6347.4604             1.00692
   6348.9221             1.00694
   6350.3842             1.00699
   6351.8466             1.00707
   6353.3093             1.00718
   6354.7724             1.00731
   6356.2358             1.00744
   6357.6995             1.00760
   6359.1636             1.00778
   6360.6280             1.00793
   6362.0928             1.00809
   6363.5579             1.00818
   6365.0233             1.00825
   6366.4891             1.00826
   6367.9552             1.00826
   6369.4217             1.00827
   6370.8884             1.00828
   6372.3556             1.00831
   6373.8230             1.00834
   6375.2908             1.00837
   6376.7589             1.00842
   6378.2274             1.00848
   6379.6962             1.00854
   6381.1654             1.00860
   6382.6349             1.00866
   6384.1047             1.00871
   6385.5749             1.00874
   6387.0454             1.00877
   6388.5162             1.00876
   6389.9874             1.00874
   6391.4589             1.00874
   6392.9307             1.00872
   6394.4029             1.00868
   6395.8755             1.00865
   6397.3484             1.00863
   6398.8216             1.00859
   6400.2951             1.00857
   6401.7690             1.00854
   6403.2432             1.00851
   6404.7178             1.00847
   6406.1927             1.00841
   6407.6680             1.00836
   6409.1436             1.00830
   6410.6195             1.00825
   6412.0958             1.00820
   6413.5724             1.00816
   6415.0493             1.00813
   6416.5266             1.00809
   6418.0042             1.00804
   6419.4822             1.00798
   6420.9605             1.00791
   6422.4392             1.00783
   6423.9182             1.00774
   6425.3975             1.00768
   6426.8772             1.00763
   6428.3572             1.00760
   6429.8375             1.00759
   6431.3182             1.00759
   6432.7993             1.00761
   6434.2806             1.00765
   6435.7624             1.00772
   6437.2444             1.00780
   6438.7268             1.00788
   6440.2096             1.00799
   6441.6927             1.00810
   6443.1761             1.00822
   6444.6598             1.00836
   6446.1440             1.00851
   6447.6284             1.00865
   6449.1132             1.00879
   6450.5983             1.00891
   6452.0838             1.00903
   6453.5696             1.00912
   6455.0558             1.00917
   6456.5423             1.00919
   6458.0291             1.00915
   6459.5163             1.00911
   6461.0039             1.00900
   6462.4917             1.00884
   6463.9799             1.00863
   6465.4685             1.00836
   6466.9574             1.00803
   6468.4466             1.00762
   6469.9362             1.00718
   6471.4262             1.00671
   6472.9164             1.00625
   6474.4070             1.00582
   6475.8980             1.00546
   6477.3893             1.00520
   6478.8810             1.00503
   6480.3729             1.00498
   6481.8653             1.00502
   6483.3580             1.00513
   6484.8510             1.00531
   6486.3443             1.00555
   6487.8380             1.00582
   6489.3321             1.00613
   6490.8265             1.00649
   6492.3212             1.00690
   6493.8163             1.00733
   6495.3117             1.00779
   6496.8075             1.00830
   6498.3036             1.00879
   6499.8001             1.00923
   6501.2969             1.00954
   6502.7941             1.00971
   6504.2916             1.00968
   6505.7894             1.00946
   6507.2876             1.00906
   6508.7861             1.00845
   6510.2850             1.00770
   6511.7842             1.00686
   6513.2838             1.00601
   6514.7837             1.00522
   6516.2839             1.00458
   6517.7845             1.00412
   6519.2855             1.00390
   6520.7868             1.00391
   6522.2884             1.00410
   6523.7904             1.00442
   6525.2927             1.00481
   6526.7954             1.00519
   6528.2984             1.00551
   6529.8018             1.00576
   6531.3055             1.00592
   6532.8096             1.00596
   6534.3140             1.00590
   6535.8188             1.00575
   6537.3239             1.00554
   6538.8293             1.00531
   6540.3351             1.00505
   6541.8412             1.00478
   6543.3477             1.00450
   6544.8546             1.00424
   6546.3617             1.00401
   6547.8693             1.00383
   6549.3771             1.00369
   6550.8854             1.00360
   6552.3939             1.00355
   6553.9029             1.00358
   6555.4121             1.00362
   6556.9217             1.00370
   6558.4317             1.00378
   6559.9420             1.00386
   6561.4527             1.00391
   6562.9637             1.00397
   6564.4750             1.00402
   6565.9867             1.00405
   6567.4988             1.00407
   6569.0112             1.00408
   6570.5239             1.00409
   6572.0370             1.00410
   6573.5504             1.00413
   6575.0642             1.00419
   6576.5784             1.00428
   6578.0929             1.00439
   6579.6077             1.00452
   6581.1229             1.00464
   6582.6384             1.00475
   6584.1543             1.00489
   6585.6705             1.00502
   6587.1871             1.00517
   6588.7040             1.00532
   6590.2213             1.00548
   6591.7390             1.00566
   6593.2569             1.00585
   6594.7753             1.00605
   6596.2939             1.00626
   6597.8130             1.00645
   6599.3323             1.00663
   6600.8521             1.00678
   6602.3721             1.00690
   6603.8926             1.00700
   6605.4134             1.00706
   6606.9345             1.00708
   6608.4560             1.00708
   6609.9778             1.00706
   6611.5000             1.00703
   6613.0225             1.00701
   6614.5454             1.00700
   6616.0686             1.00701
   6617.5922             1.00704
   6619.1161             1.00709
   6620.6404             1.00716
   6622.1650             1.00726
   6623.6900             1.00736
   6625.2154             1.00747
   6626.7410             1.00759
   6628.2671             1.00770
   6629.7935             1.00780
   6631.3202             1.00788
   6632.8473             1.00795
   6634.3748             1.00800
   6635.9026             1.00805
   6637.4307             1.00808
   6638.9592             1.00811
   6640.4881             1.00815
   6642.0173             1.00817
   6643.5468             1.00819
   6645.0767             1.00820
   6646.6070             1.00820
   6648.1376             1.00820
   6649.6686             1.00819
   6651.1999             1.00819
   6652.7316             1.00818
   6654.2636             1.00818
   6655.7960             1.00817
   6657.3287             1.00816
   6658.8618             1.00815
   6660.3952             1.00814
   6661.9290             1.00813
   6663.4631             1.00813
   6664.9976             1.00811
   6666.5325             1.00811
   6668.0677             1.00811
   6669.6032             1.00812
   6671.1392             1.00812
   6672.6754             1.00813
   6674.2120             1.00813
   6675.7490             1.00814
   6677.2863             1.00816
   6678.8240             1.00819
   6680.3620             1.00823
   6681.9004             1.00826
   6683.4392             1.00828
   6684.9783             1.00832
   6686.5177             1.00836
   6688.0575             1.00841
   6689.5977             1.00845
   6691.1382             1.00849
   6692.6791             1.00853
   6694.2203             1.00858
   6695.7619             1.00861
   6697.3038             1.00865
   6698.8461             1.00866
   6700.3887             1.00866
   6701.9317             1.00866
   6703.4751             1.00865
   6705.0188             1.00863
   6706.5629             1.00859
   6708.1073             1.00854
   6709.6521             1.00849
   6711.1972             1.00848
   6712.7427             1.00849
   6714.2885             1.00853
   6715.8347             1.00861
   6717.3813             1.00872
   6718.9282             1.00885
   6720.4755             1.00897
   6722.0231             1.00906
   6723.5711             1.00912
   6725.1194             1.00916
   6726.6681             1.00918
   6728.2172             1.00917
   6729.7666             1.00910
   6731.3163             1.00902
   6732.8664             1.00891
   6734.4169             1.00880
   6735.9678             1.00869
   6737.5190             1.00859
   6739.0705             1.00848
   6740.6224             1.00836
   6742.1747             1.00825
   6743.7273             1.00813
   6745.2803             1.00801
   6746.8336             1.00789
   6748.3873             1.00777
   6749.9414             1.00765
   6751.4958             1.00754
   6753.0505             1.00743
   6754.6057             1.00731
   6756.1612             1.00720
   6757.7170             1.00708
   6759.2732             1.00695
   6760.8298             1.00683
   6762.3867             1.00671
   6763.9439             1.00660
   6765.5016             1.00648
   6767.0596             1.00637
   6768.6179             1.00626
   6770.1766             1.00617
   6771.7357             1.00609
   6773.2951             1.00603
   6774.8549             1.00598
   6776.4151             1.00593
   6777.9756             1.00590
   6779.5364             1.00587
   6781.0977             1.00585
   6782.6593             1.00584
   6784.2212             1.00582
   6785.7835             1.00582
   6787.3462             1.00582
   6788.9092             1.00582
   6790.4726             1.00583
   6792.0363             1.00584
   6793.6004             1.00586
   6795.1649             1.00589
   6796.7297             1.00593
   6798.2949             1.00596
   6799.8605             1.00600
   6801.4264             1.00606
   6802.9926             1.00612
   6804.5592             1.00618
   6806.1262             1.00624
   6807.6936             1.00631
   6809.2613             1.00639
   6810.8294             1.00647
   6812.3978             1.00655
   6813.9666             1.00664
   6815.5357             1.00674
   6817.1053             1.00686
   6818.6751             1.00701
   6820.2454             1.00718
   6821.8160             1.00736
   6823.3869             1.00756
   6824.9583             1.00778
   6826.5300             1.00797
   6828.1020             1.00812
   6829.6744             1.00819
   6831.2472             1.00813
   6832.8203             1.00794
   6834.3938             1.00764
   6835.9677             1.00724
   6837.5419             1.00681
   6839.1165             1.00636
   6840.6914             1.00596
   6842.2667             1.00560
   6843.8424             1.00531
   6845.4184             1.00507
   6846.9948             1.00486
   6848.5716             1.00471
   6850.1487             1.00456
   6851.7262             1.00444
   6853.3041             1.00431
   6854.8823             1.00416
   6856.4608             1.00408
   6858.0398             1.00403
   6859.6191             1.00405
   6861.1988             1.00416
   6862.7788             1.00435
   6864.3592             1.00454
   6865.9399             1.00478
   6867.5211             1.00498
   6869.1025             1.00517
   6870.6844             1.00533
   6872.2666             1.00550
   6873.8492             1.00571
   6875.4321             1.00595
   6877.0154             1.00623
   6878.5991             1.00653
   6880.1832             1.00687
   6881.7676             1.00717
   6883.3523             1.00741
   6884.9375             1.00759
   6886.5230             1.00771
   6888.1088             1.00777
   6889.6951             1.00776
   6891.2816             1.00771
   6892.8686             1.00764
   6894.4559             1.00758
   6896.0436             1.00753
   6897.6317             1.00747
   6899.2201             1.00744
   6900.8089             1.00742
   6902.3980             1.00740
   6903.9876             1.00739
   6905.5774             1.00740
   6907.1677             1.00739
   6908.7583             1.00737
   6910.3493             1.00733
   6911.9406             1.00723
   6913.5324             1.00709
   6915.1244             1.00687
   6916.7169             1.00659
   6918.3097             1.00620
   6919.9029             1.00573
   6921.4964             1.00515
   6923.0904             1.00445
   6924.6846             1.00366
   6926.2793             1.00283
   6927.8743             1.00200
   6929.4697             1.00124
   6931.0655             1.00058
   6932.6616             1.00007
   6934.2581             0.99970
   6935.8549             0.99951
   6937.4521             0.99947
   6939.0497             0.99955
   6940.6477             0.99976
   6942.2460             1.00010
   6943.8447             1.00052
   6945.4438             1.00099
   6947.0432             1.00151
   6948.6430             1.00204
   6950.2432             1.00255
   6951.8437             1.00301
   6953.4446             1.00340
   6955.0459             1.00374
   6956.6475             1.00408
   6958.2495             1.00444
   6959.8519             1.00484
   6961.4547             1.00532
   6963.0578             1.00587
   6964.6613             1.00650
   6966.2651             1.00720
   6967.8694             1.00791
   6969.4740             1.00862
   6971.0789             1.00928
   6972.6843             1.00979
   6974.2900             1.01010
   6975.8960             1.01019
   6977.5025             1.01003
   6979.1093             1.00963
   6980.7165             1.00902
   6982.3240             1.00823
   6983.9320             1.00735
   6985.5403             1.00647
   6987.1489             1.00560
   6988.7580             1.00483
   6990.3674             1.00418
   6991.9771             1.00366
   6993.5873             1.00328
   6995.1978             1.00302
   6996.8087             1.00288
   6998.4200             1.00281
   7000.0316             1.00282
   7001.6436             1.00285
   7003.2560             1.00290
   7004.8687             1.00293
   7006.4818             1.00295
   7008.0953             1.00289
   7009.7092             1.00281
   7011.3234             1.00267
   7012.9380             1.00248
   7014.5530             1.00228
   7016.1683             1.00205
   7017.7840             1.00183
   7019.4001             1.00163
   7021.0166             1.00147
   7022.6334             1.00136
   7024.2506             1.00133
   7025.8682             1.00140
   7027.4862             1.00153
   7029.1045             1.00176
   7030.7232             1.00205
   7032.3423             1.00242
   7033.9617             1.00280
   7035.5815             1.00316
   7037.2017             1.00348
   7038.8223             1.00376
   7040.4432             1.00397
   7042.0645             1.00414
   7043.6862             1.00424
   7045.3083             1.00426
   7046.9307             1.00423
   7048.5535             1.00413
   7050.1767             1.00397
   7051.8002             1.00383
   7053.4241             1.00369
   7055.0484             1.00362
   7056.6731             1.00361
   7058.2982             1.00367
   7059.9236             1.00379
   7061.5494             1.00394
   7063.1755             1.00409
   7064.8021             1.00427
   7066.4290             1.00447
   7068.0563             1.00468
   7069.6840             1.00490
   7071.3120             1.00513
   7072.9404             1.00538
   7074.5692             1.00561
   7076.1984             1.00582
   7077.8279             1.00600
   7079.4578             1.00612
   7081.0881             1.00617
   7082.7188             1.00615
   7084.3498             1.00607
   7085.9813             1.00590
   7087.6131             1.00566
   7089.2452             1.00536
   7090.8778             1.00504
   7092.5107             1.00470
   7094.1440             1.00437
   7095.7777             1.00405
   7097.4117             1.00373
   7099.0462             1.00343
   7100.6810             1.00318
   7102.3161             1.00297
   7103.9517             1.00284
   7105.5876             1.00273
   7107.2239             1.00268
   7108.8606             1.00268
   7110.4977             1.00272
   7112.1351             1.00279
   7113.7730             1.00289
   7115.4112             1.00301
   7117.0497             1.00313
   7118.6887             1.00325
   7120.3280             1.00338
   7121.9677             1.00349
   7123.6078             1.00361
   7125.2482             1.00373
   7126.8891             1.00386
   7128.5303             1.00399
   7130.1719             1.00412
   7131.8139             1.00427
   7133.4562             1.00442
   7135.0989             1.00457
   7136.7421             1.00473
   7138.3855             1.00487
   7140.0294             1.00499
   7141.6736             1.00509
   7143.3183             1.00514
   7144.9633             1.00515
   7146.6086             1.00514
   7148.2544             1.00507
   7149.9005             1.00497
   7151.5470             1.00484
   7153.1939             1.00467
   7154.8412             1.00447
   7156.4889             1.00420
   7158.1369             1.00384
   7159.7853             1.00336
   7161.4341             1.00274
   7163.0833             1.00199
   7164.7328             1.00113
   7166.3828             1.00019
   7168.0331             0.99918
   7169.6838             0.99816
   7171.3348             0.99714
   7172.9863             0.99619
   7174.6381             0.99537
   7176.2903             0.99472
   7177.9429             0.99426
   7179.5959             0.99402
   7181.2492             0.99399
   7182.9030             0.99414
   7184.5571             0.99444
   7186.2116             0.99485
   7187.8665             0.99532
   7189.5217             0.99585
   7191.1774             0.99643
   7192.8334             0.99703
   7194.4898             0.99768
   7196.1466             0.99835
   7197.8037             0.99899
   7199.4613             0.99960
   7201.1192             1.00011
   7202.7775             1.00048
   7204.4362             1.00068
   7206.0953             1.00073
   7207.7547             1.00065
   7209.4146             1.00049
   7211.0748             1.00031
   7212.7354             1.00018
   7214.3964             1.00016
   7216.0577             1.00026
   7217.7195             1.00048
   7219.3816             1.00080
   7221.0441             1.00124
   7222.7070             1.00179
   7224.3703             1.00243
   7226.0340             1.00313
   7227.6980             1.00392
   7229.3625             1.00477
   7231.0273             1.00560
   7232.6925             1.00638
   7234.3581             1.00702
   7236.0240             1.00746
   7237.6904             1.00762
   7239.3571             1.00743
   7241.0242             1.00685
   7242.6917             1.00587
   7244.3596             1.00457
   7246.0279             1.00307
   7247.6965             1.00151
   7249.3656             1.00006
   7251.0350             0.99883
   7252.7048             0.99786
   7254.3750             0.99719
   7256.0455             0.99677
   7257.7165             0.99659
   7259.3878             0.99666
   7261.0596             0.99693
   7262.7317             0.99740
   7264.4042             0.99808
   7266.0771             0.99890
   7267.7503             0.99976
   7269.4240             1.00061
   7271.0980             1.00135
   7272.7725             1.00183
   7274.4473             1.00204
   7276.1225             1.00194
   7277.7980             1.00152
   7279.4740             1.00081
   7281.1504             0.99990
   7282.8271             0.99889
   7284.5042             0.99785
   7286.1817             0.99690
   7287.8596             0.99613
   7289.5379             0.99558
   7291.2166             0.99524
   7292.8957             0.99516
   7294.5751             0.99523
   7296.2549             0.99545
   7297.9352             0.99573
   7299.6158             0.99598
   7301.2967             0.99620
   7302.9781             0.99637
   7304.6599             0.99652
   7306.3420             0.99665
   7308.0246             0.99682
   7309.7075             0.99707
   7311.3908             0.99744
   7313.0745             0.99793
   7314.7586             0.99854
   7316.4431             0.99927
   7318.1280             1.00009
   7319.8132             1.00099
   7321.4989             1.00189
   7323.1849             1.00278
   7324.8713             1.00365
   7326.5581             1.00445
   7328.2453             1.00519
   7329.9329             1.00583
   7331.6209             1.00637
   7333.3093             1.00681
   7334.9980             1.00711
   7336.6871             1.00729
   7338.3767             1.00735
   7340.0666             1.00730
   7341.7569             1.00719
   7343.4476             1.00703
   7345.1387             1.00683
   7346.8302             1.00665
   7348.5220             1.00651
   7350.2143             1.00638
   7351.9069             1.00625
   7353.6000             1.00612
   7355.2934             1.00596
   7356.9872             1.00574
   7358.6814             1.00544
   7360.3760             1.00513
   7362.0710             1.00478
   7363.7663             1.00443
   7365.4621             1.00412
   7367.1583             1.00386
   7368.8548             1.00363
   7370.5518             1.00342
   7372.2491             1.00319
   7373.9468             1.00296
   7375.6449             1.00268
   7377.3434             1.00237
   7379.0423             1.00204
   7380.7416             1.00173
   7382.4413             1.00140
   7384.1413             1.00111
   7385.8418             1.00085
   7387.5426             1.00064
   7389.2439             1.00048
   7390.9455             1.00032
   7392.6475             1.00017
   7394.3499             1.00002
   7396.0528             0.99985
   7397.7560             0.99968
   7399.4595             0.99950
   7401.1635             0.99926
   7402.8679             0.99896
   7404.5727             0.99860
   7406.2778             0.99820
   7407.9834             0.99779
   7409.6893             0.99736
   7411.3957             0.99697
   7413.1024             0.99662
   7414.8095             0.99633
   7416.5171             0.99610
   7418.2250             0.99590
   7419.9333             0.99576
   7421.6420             0.99566
   7423.3511             0.99562
   7425.0606             0.99559
   7426.7704             0.99556
   7428.4807             0.99554
   7430.1914             0.99550
   7431.9024             0.99543
   7433.6139             0.99534
   7435.3257             0.99520
   7437.0380             0.99501
   7438.7506             0.99478
   7440.4637             0.99453
   7442.1771             0.99427
   7443.8909             0.99400
   7445.6051             0.99379
   7447.3197             0.99362
   7449.0347             0.99351
   7450.7501             0.99347
   7452.4659             0.99351
   7454.1821             0.99361
   7455.8987             0.99375
   7457.6157             0.99394
   7459.3331             0.99415
   7461.0509             0.99438
   7462.7690             0.99462
   7464.4876             0.99485
   7466.2065             0.99508
   7467.9259             0.99525
   7469.6457             0.99542
   7471.3658             0.99555
   7473.0863             0.99563
   7474.8073             0.99567
   7476.5286             0.99568
   7478.2504             0.99565
   7479.9725             0.99560
   7481.6950             0.99552
   7483.4179             0.99544
   7485.1412             0.99534
   7486.8650             0.99523
   7488.5891             0.99514
   7490.3136             0.99509
   7492.0385             0.99505
   7493.7638             0.99503
   7495.4895             0.99504
   7497.2156             0.99508
   7498.9421             0.99514
   7500.6690             0.99523
   7502.3963             0.99536
   7504.1240             0.99553
   7505.8521             0.99573
   7507.5805             0.99600
   7509.3094             0.99630
   7511.0387             0.99664
   7512.7684             0.99705
   7514.4985             0.99749
   7516.2289             0.99798
   7517.9598             0.99849
   7519.6911             0.99894
   7521.4228             0.99931
   7523.1548             0.99959
   7524.8873             0.99970
   7526.6202             0.99961
   7528.3534             0.99938
   7530.0871             0.99906
   7531.8212             0.99869
   7533.5556             0.99834
   7535.2905             0.99801
   7537.0258             0.99774
   7538.7614             0.99757
   7540.4975             0.99749
   7542.2340             0.99749
   7543.9708             0.99754
   7545.7081             0.99764
   7547.4457             0.99780
   7549.1838             0.99799
   7550.9223             0.99819
   7552.6611             0.99839
   7554.4004             0.99858
   7556.1401             0.99877
   7557.8801             0.99894
   7559.6206             0.99910
   7561.3615             0.99928
   7563.1027             0.99947
   7564.8444             0.99967
   7566.5865             0.99988
   7568.3290             1.00007
   7570.0718             1.00024
   7571.8151             1.00038
   7573.5588             1.00046
   7575.3028             1.00047
   7577.0473             1.00039
   7578.7922             1.00026
   7580.5375             1.00011
   7582.2832             0.99990
   7584.0293             0.99965
   7585.7758             0.99935
   7587.5226             0.99901
   7589.2699             0.99861
   7591.0176             0.99817
   7592.7657             0.99765
   7594.5142             0.99708
   7596.2631             0.99657
   7598.0124             0.99615
   7599.7621             0.99590
   7601.5123             0.99581
   7603.2628             0.99586
   7605.0137             0.99605
   7606.7650             0.99622
   7608.5167             0.99637
   7610.2689             0.99658
   7612.0214             0.99688
   7613.7743             0.99729
   7615.5277             0.99780
   7617.2814             0.99845
   7619.0356             0.99919
   7620.7901             0.99989
   7622.5451             1.00049
   7624.3004             1.00081
   7626.0562             1.00082
   7627.8123             1.00045
   7629.5689             0.99966
   7631.3259             0.99850
   7633.0833             0.99707
   7634.8411             0.99545
   7636.5992             0.99378
   7638.3578             0.99221
   7640.1168             0.99087
   7641.8762             0.98976
   7643.6360             0.98890
   7645.3963             0.98827
   7647.1569             0.98783
   7648.9179             0.98752
   7650.6793             0.98732
   7652.4412             0.98720
   7654.2034             0.98714
   7655.9661             0.98715
   7657.7291             0.98725
   7659.4926             0.98746
   7661.2565             0.98781
   7663.0207             0.98831
   7664.7854             0.98893
   7666.5505             0.98966
   7668.3160             0.99048
   7670.0819             0.99133
   7671.8482             0.99217
   7673.6149             0.99295
   7675.3820             0.99365
   7677.1495             0.99428
   7678.9175             0.99480
   7680.6858             0.99521
   7682.4546             0.99555
   7684.2237             0.99585
   7685.9933             0.99614
   7687.7632             0.99639
   7689.5336             0.99664
   7691.3044             0.99688
   7693.0756             0.99711
   7694.8472             0.99736
   7696.6192             0.99758
   7698.3916             0.99777
   7700.1644             0.99794
   7701.9377             0.99807
   7703.7113             0.99819
   7705.4854             0.99833
   7707.2598             0.99849
   7709.0347             0.99862
   7710.8100             0.99875
   7712.5856             0.99881
   7714.3617             0.99870
   7716.1382             0.99832
   7717.9152             0.99767
   7719.6925             0.99687
   7721.4702             0.99595
   7723.2483             0.99505
   7725.0269             0.99425
   7726.8059             0.99357
   7728.5852             0.99307
   7730.3650             0.99270
   7732.1452             0.99248
   7733.9258             0.99237
   7735.7068             0.99237
   7737.4882             0.99245
   7739.2700             0.99262
   7741.0523             0.99288
   7742.8349             0.99321
   7744.6180             0.99357
   7746.4014             0.99392
   7748.1853             0.99430
   7749.9696             0.99458
   7751.7543             0.99472
   7753.5394             0.99470
   7755.3250             0.99455
   7757.1109             0.99430
   7758.8972             0.99399
   7760.6840             0.99362
   7762.4712             0.99328
   7764.2587             0.99298
   7766.0467             0.99274
   7767.8351             0.99258
   7769.6240             0.99250
   7771.4132             0.99248
   7773.2028             0.99253
   7774.9929             0.99262
   7776.7833             0.99273
   7778.5742             0.99286
   7780.3655             0.99300
   7782.1572             0.99312
   7783.9493             0.99324
   7785.7419             0.99338
   7787.5348             0.99357
   7789.3281             0.99379
   7791.1219             0.99399
   7792.9161             0.99416
   7794.7107             0.99427
   7796.5057             0.99433
   7798.3011             0.99434
   7800.0969             0.99435
   7801.8932             0.99432
   7803.6898             0.99430
   7805.4869             0.99432
   7807.2844             0.99444
   7809.0823             0.99458
   7810.8806             0.99475
   7812.6793             0.99494
   7814.4785             0.99512
   7816.2780             0.99531
   7818.0780             0.99543
   7819.8784             0.99551
   7821.6792             0.99552
   7823.4804             0.99543
   7825.2821             0.99529
   7827.0841             0.99510
   7828.8866             0.99493
   7830.6894             0.99481
   7832.4927             0.99476
   7834.2964             0.99476
   7836.1005             0.99485
   7837.9051             0.99499
   7839.7100             0.99518
   7841.5154             0.99545
   7843.3212             0.99575
   7845.1274             0.99609
   7846.9340             0.99641
   7848.7410             0.99670
   7850.5485             0.99697
   7852.3563             0.99714
   7854.1646             0.99718
   7855.9733             0.99711
   7857.7824             0.99691
   7859.5920             0.99659
   7861.4019             0.99613
   7863.2123             0.99566
   7865.0231             0.99517
   7866.8343             0.99473
   7868.6459             0.99434
   7870.4579             0.99399
   7872.2703             0.99371
   7874.0832             0.99344
   7875.8965             0.99321
   7877.7102             0.99297
   7879.5243             0.99271
   7881.3389             0.99240
   7883.1538             0.99204
   7884.9692             0.99158
   7886.7850             0.99103
   7888.6012             0.99042
   7890.4178             0.98979
   7892.2348             0.98918
   7894.0523             0.98862
   7895.8702             0.98819
   7897.6885             0.98791
   7899.5072             0.98781
   7901.3264             0.98790
   7903.1459             0.98814
   7904.9659             0.98853
   7906.7863             0.98901
   7908.6071             0.98956
   7910.4283             0.99014
   7912.2500             0.99073
   7914.0721             0.99126
   7915.8945             0.99159
   7917.7175             0.99172
   7919.5408             0.99171
   7921.3645             0.99160
   7923.1887             0.99151
   7925.0133             0.99150
   7926.8383             0.99161
   7928.6637             0.99184
   7930.4896             0.99220
   7932.3159             0.99265
   7934.1426             0.99316
   7935.9697             0.99368
   7937.7972             0.99418
   7939.6252             0.99461
   7941.4535             0.99494
   7943.2823             0.99514
   7945.1116             0.99520
   7946.9412             0.99512
   7948.7713             0.99488
   7950.6018             0.99447
   7952.4327             0.99394
   7954.2640             0.99335
   7956.0957             0.99274
   7957.9279             0.99219
   7959.7605             0.99175
   7961.5935             0.99145
   7963.4269             0.99132
   7965.2608             0.99139
   7967.0951             0.99162
   7968.9298             0.99192
   7970.7649             0.99230
   7972.6005             0.99274
   7974.4364             0.99318
   7976.2728             0.99357
   7978.1096             0.99388
   7979.9469             0.99413
   7981.7845             0.99432
   7983.6226             0.99443
   7985.4611             0.99448
   7987.3001             0.99448
   7989.1394             0.99442
   7990.9792             0.99430
   7992.8194             0.99406
   7994.6600             0.99366
   7996.5011             0.99316
   7998.3426             0.99258
   8000.1844             0.99197
   8002.0268             0.99142
   8003.8695             0.99098
   8005.7127             0.99070
   8007.5563             0.99059
   8009.4003             0.99063
   8011.2448             0.99080
   8013.0896             0.99107
   8014.9349             0.99137
   8016.7806             0.99168
   8018.6268             0.99195
   8020.4733             0.99216
   8022.3203             0.99227
   8024.1678             0.99229
   8026.0156             0.99221
   8027.8639             0.99203
   8029.7126             0.99179
   8031.5617             0.99148
   8033.4112             0.99120
   8035.2612             0.99102
   8037.1116             0.99092
   8038.9624             0.99097
   8040.8137             0.99117
   8042.6654             0.99153
   8044.5175             0.99203
   8046.3700             0.99264
   8048.2230             0.99333
   8050.0764             0.99405
   8051.9302             0.99475
   8053.7844             0.99539
   8055.6391             0.99593
   8057.4942             0.99636
   8059.3497             0.99661
   8061.2056             0.99671
   8063.0620             0.99666
   8064.9188             0.99650
   8066.7760             0.99625
   8068.6337             0.99596
   8070.4918             0.99566
   8072.3503             0.99539
   8074.2092             0.99517
   8076.0686             0.99499
   8077.9284             0.99482
   8079.7886             0.99466
   8081.6493             0.99449
   8083.5104             0.99433
   8085.3719             0.99416
   8087.2338             0.99398
   8089.0962             0.99380
   8090.9590             0.99361
   8092.8222             0.99342
   8094.6859             0.99322
   8096.5500             0.99300
   8098.4145             0.99270
   8100.2794             0.99237
   8102.1448             0.99195
   8104.0106             0.99144
   8105.8768             0.99084
   8107.7435             0.99018
   8109.6106             0.98948
   8111.4781             0.98880
   8113.3461             0.98824
   8115.2144             0.98775
   8117.0832             0.98739
   8118.9525             0.98715
   8120.8222             0.98702
   8122.6923             0.98697
   8124.5628             0.98701
   8126.4338             0.98712
   8128.3052             0.98725
   8130.1770             0.98737
   8132.0492             0.98743
   8133.9219             0.98737
   8135.7951             0.98715
   8137.6686             0.98674
   8139.5426             0.98613
   8141.4170             0.98535
   8143.2919             0.98443
   8145.1671             0.98344
   8147.0428             0.98247
   8148.9190             0.98161
   8150.7956             0.98094
   8152.6726             0.98052
   8154.5500             0.98043
   8156.4279             0.98068
   8158.3062             0.98126
   8160.1849             0.98208
   8162.0641             0.98314
   8163.9437             0.98432
   8165.8237             0.98560
   8167.7042             0.98692
   8169.5851             0.98829
   8171.4664             0.98965
   8173.3482             0.99097
   8175.2304             0.99221
   8177.1130             0.99338
   8178.9961             0.99449
   8180.8796             0.99554
   8182.7635             0.99658
   8184.6479             0.99756
   8186.5327             0.99848
   8188.4179             0.99928
   8190.3036             0.99996
   8192.1897             1.00049
   8194.0762             1.00084
   8195.9632             1.00100
   8197.8506             1.00097
   8199.7385             1.00077
   8201.6267             1.00044
   8203.5154             0.99997
   8205.4046             0.99944
   8207.2942             0.99888
   8209.1842             0.99827
   8211.0746             0.99764
   8212.9655             0.99696
   8214.8569             0.99617
   8216.7486             0.99522
   8218.6408             0.99411
   8220.5334             0.99281
   8222.4265             0.99135
   8224.3200             0.98982
   8226.2139             0.98835
   8228.1083             0.98708
   8230.0031             0.98615
   8231.8984             0.98565
   8233.7941             0.98570
   8235.6902             0.98628
   8237.5867             0.98730
   8239.4837             0.98864
   8241.3812             0.99015
   8243.2790             0.99169
   8245.1773             0.99317
   8247.0761             0.99448
   8248.9752             0.99558
   8250.8749             0.99642
   8252.7749             0.99702
   8254.6754             0.99740
   8256.5763             0.99759
   8258.4777             0.99766
   8260.3795             0.99763
   8262.2817             0.99755
   8264.1844             0.99742
   8266.0875             0.99729
   8267.9911             0.99719
   8269.8951             0.99716
   8271.7995             0.99718
   8273.7044             0.99717
   8275.6097             0.99714
   8277.5154             0.99706
   8279.4216             0.99693
   8281.3283             0.99670
   8283.2353             0.99637
   8285.1428             0.99584
   8287.0508             0.99528
   8288.9592             0.99470
   8290.8680             0.99411
   8292.7772             0.99357
   8294.6870             0.99310
   8296.5971             0.99266
   8298.5077             0.99217
   8300.4187             0.99165
   8302.3302             0.99104
   8304.2421             0.99042
   8306.1544             0.98978
   8308.0672             0.98915
   8309.9804             0.98858
   8311.8941             0.98812
   8313.8082             0.98776
   8315.7227             0.98754
   8317.6377             0.98750
   8319.5531             0.98760
   8321.4690             0.98783
   8323.3853             0.98821
   8325.3021             0.98866
   8327.2193             0.98919
   8329.1369             0.98977
   8331.0550             0.99038
   8332.9735             0.99103
   8334.8924             0.99168
   8336.8118             0.99230
   8338.7317             0.99290
   8340.6520             0.99342
   8342.5727             0.99381
   8344.4939             0.99390
   8346.4155             0.99370
   8348.3375             0.99312
   8350.2600             0.99212
   8352.1830             0.99082
   8354.1064             0.98933
   8356.0302             0.98778
   8357.9545             0.98638
   8359.8792             0.98517
   8361.8043             0.98420
   8363.7299             0.98346
   8365.6560             0.98297
   8367.5824             0.98266
   8369.5094             0.98252
   8371.4367             0.98253
   8373.3646             0.98270
   8375.2928             0.98298
   8377.2215             0.98340
   8379.1507             0.98392
   8381.0803             0.98450
   8383.0103             0.98509
   8384.9408             0.98567
   8386.8717             0.98623
   8388.8031             0.98679
   8390.7349             0.98729
   8392.6672             0.98777
   8394.5999             0.98818
   8396.5330             0.98848
   8398.4666             0.98862
   8400.4007             0.98855
   8402.3351             0.98831
   8404.2701             0.98797
   8406.2054             0.98768
   8408.1413             0.98750
   8410.0775             0.98741
   8412.0143             0.98742
   8413.9514             0.98762
   8415.8890             0.98791
   8417.8271             0.98829
   8419.7656             0.98873
   8421.7045             0.98916
   8423.6439             0.98955
   8425.5838             0.98990
   8427.5240             0.99007
   8429.4648             0.99002
   8431.4060             0.98983
   8433.3476             0.98954
   8435.2897             0.98919
   8437.2322             0.98885
   8439.1751             0.98864
   8441.1186             0.98858
   8443.0624             0.98872
   8445.0067             0.98903
   8446.9515             0.98946
   8448.8967             0.98996
   8450.8423             0.99048
   8452.7885             0.99097
   8454.7350             0.99139
   8456.6820             0.99169
   8458.6294             0.99193
   8460.5773             0.99207
   8462.5257             0.99209
   8464.4745             0.99203
   8466.4237             0.99183
   8468.3734             0.99153
   8470.3236             0.99115
   8472.2741             0.99073
   8474.2252             0.99034
   8476.1767             0.99004
   8478.1286             0.98985
   8480.0810             0.98980
   8482.0338             0.98991
   8483.9871             0.99012
   8485.9408             0.99043
   8487.8950             0.99083
   8489.8497             0.99128
   8491.8048             0.99173
   8493.7603             0.99212
   8495.7163             0.99243
   8497.6727             0.99261
   8499.6296             0.99260
   8501.5869             0.99242
   8503.5447             0.99209
   8505.5030             0.99161
   8507.4616             0.99103
   8509.4208             0.99040
   8511.3804             0.98981
   8513.3404             0.98931
   8515.3009             0.98895
   8517.2619             0.98873
   8519.2233             0.98866
   8521.1851             0.98871
   8523.1474             0.98885
   8525.1102             0.98907
   8527.0734             0.98936
   8529.0370             0.98967
   8531.0011             0.99002
   8532.9657             0.99038
   8534.9307             0.99074
   8536.8962             0.99106
   8538.8621             0.99136
   8540.8285             0.99157
   8542.7953             0.99171
   8544.7626             0.99172
   8546.7303             0.99164
   8548.6985             0.99145
   8550.6671             0.99114
   8552.6362             0.99072
   8554.6058             0.99026
   8556.5758             0.98982
   8558.5462             0.98945
   8560.5171             0.98918
   8562.4885             0.98899
   8564.4603             0.98891
   8566.4326             0.98891
   8568.4053             0.98899
   8570.3785             0.98911
   8572.3521             0.98924
   8574.3262             0.98939
   8576.3007             0.98959
   8578.2757             0.98980
   8580.2511             0.99000
   8582.2271             0.99021
   8584.2034             0.99041
   8586.1802             0.99061
   8588.1575             0.99078
   8590.1352             0.99091
   8592.1134             0.99097
   8594.0920             0.99095
   8596.0711             0.99089
   8598.0507             0.99079
   8600.0307             0.99070
   8602.0111             0.99066
   8603.9920             0.99070
   8605.9734             0.99087
   8607.9552             0.99118
   8609.9375             0.99163
   8611.9203             0.99220
   8613.9035             0.99286
   8615.8871             0.99359
   8617.8712             0.99432
   8619.8558             0.99499
   8621.8408             0.99549
   8623.8263             0.99582
   8625.8122             0.99588
   8627.7986             0.99571
   8629.7855             0.99526
   8631.7728             0.99462
   8633.7606             0.99382
   8635.7488             0.99301
   8637.7375             0.99222
   8639.7266             0.99150
   8641.7162             0.99101
   8643.7063             0.99074
   8645.6968             0.99065
   8647.6878             0.99070
   8649.6792             0.99090
   8651.6711             0.99119
   8653.6634             0.99150
   8655.6562             0.99179
   8657.6495             0.99201
   8659.6432             0.99211
   8661.6374             0.99212
   8663.6321             0.99199
   8665.6272             0.99177
   8667.6227             0.99148
   8669.6188             0.99111
   8671.6152             0.99075
   8673.6122             0.99036
   8675.6096             0.98998
   8677.6074             0.98963
   8679.6058             0.98930
   8681.6046             0.98898
   8683.6038             0.98873
   8685.6035             0.98853
   8687.6037             0.98839
   8689.6043             0.98828
   8691.6054             0.98820
   8693.6069             0.98817
   8695.6089             0.98817
   8697.6114             0.98820
   8699.6143             0.98823
   8701.6177             0.98826
   8703.6216             0.98829
   8705.6259             0.98829
   8707.6307             0.98828
   8709.6359             0.98825
   8711.6416             0.98821
   8713.6478             0.98817
   8715.6544             0.98817
   8717.6615             0.98821
   8719.6690             0.98828
   8721.6770             0.98837
   8723.6855             0.98848
   8725.6944             0.98859
   8727.7038             0.98872
   8729.7137             0.98888
   8731.7240             0.98906
   8733.7348             0.98924
   8735.7460             0.98945
   8737.7578             0.98969
   8739.7699             0.98998
   8741.7826             0.99030
   8743.7957             0.99069
   8745.8092             0.99120
   8747.8233             0.99187
   8749.8378             0.99271
   8751.8527             0.99375
   8753.8681             0.99493
   8755.8840             0.99627
   8757.9004             0.99773
   8759.9172             0.99917
   8761.9345             1.00045
   8763.9522             1.00143
   8765.9704             1.00190
   8767.9891             1.00182
   8770.0082             1.00123
   8772.0278             1.00028
   8774.0479             0.99910
   8776.0684             0.99777
   8778.0894             0.99644
   8780.1109             0.99529
   8782.1328             0.99432
   8784.1552             0.99352
   8786.1781             0.99286
   8788.2014             0.99230
   8790.2252             0.99179
   8792.2494             0.99132
   8794.2741             0.99093
   8796.2993             0.99055
   8798.3250             0.99024
   8800.3511             0.99004
   8802.3777             0.98995
   8804.4048             0.98999
   8806.4323             0.99016
   8808.4603             0.99046
   8810.4887             0.99089
   8812.5177             0.99146
   8814.5470             0.99215
   8816.5769             0.99299
   8818.6072             0.99395
   8820.6380             0.99499
   8822.6693             0.99611
   8824.7010             0.99727
   8826.7332             0.99826
   8828.7659             0.99896
   8830.7990             0.99921
   8832.8326             0.99902
   8834.8667             0.99839
   8836.9012             0.99748
   8838.9362             0.99648
   8840.9717             0.99549
   8843.0076             0.99470
   8845.0440             0.99405
   8847.0809             0.99354
   8849.1183             0.99315
   8851.1561             0.99289
   8853.1944             0.99274
   8855.2331             0.99268
   8857.2724             0.99275
   8859.3121             0.99293
   8861.3522             0.99321
   8863.3929             0.99354
   8865.4340             0.99388
   8867.4756             0.99419
   8869.5176             0.99441
   8871.5601             0.99456
   8873.6031             0.99462
   8875.6466             0.99472
   8877.6905             0.99490
   8879.7349             0.99515
   8881.7798             0.99555
   8883.8251             0.99605
   8885.8709             0.99641
   8887.9172             0.99674
   8889.9640             0.99703
   8892.0112             0.99721
   8894.0589             0.99727
   8896.1070             0.99734
   8898.1557             0.99735
   8900.2048             0.99738
   8902.2544             0.99746
   8904.3044             0.99755
   8906.3550             0.99765
   8908.4060             0.99769
   8910.4574             0.99770
   8912.5094             0.99760
   8914.5618             0.99728
   8916.6147             0.99667
   8918.6681             0.99577
   8920.7219             0.99446
   8922.7762             0.99277
   8924.8310             0.99086
   8926.8862             0.98890
   8928.9420             0.98707
   8930.9982             0.98546
   8933.0548             0.98418
   8935.1120             0.98323
   8937.1696             0.98252
   8939.2277             0.98203
   8941.2863             0.98167
   8943.3453             0.98140
   8945.4048             0.98122
   8947.4648             0.98115
   8949.5253             0.98112
   8951.5862             0.98110
   8953.6477             0.98106
   8955.7095             0.98085
   8957.7719             0.98043
   8959.8348             0.97987
   8961.8981             0.97917
   8963.9619             0.97852
   8966.0261             0.97808
   8968.0909             0.97794
   8970.1561             0.97822
   8972.2218             0.97887
   8974.2879             0.97989
   8976.3546             0.98121
   8978.4217             0.98273
   8980.4893             0.98426
   8982.5574             0.98567
   8984.6259             0.98690
   8986.6950             0.98791
   8988.7645             0.98858
   8990.8344             0.98890
   8992.9049             0.98887
   8994.9758             0.98842
   8997.0472             0.98753
   8999.1191             0.98617
   9001.1915             0.98443
   9003.2643             0.98244
   9005.3376             0.98038
   9007.4114             0.97846
   9009.4857             0.97694
   9011.5604             0.97600
   9013.6357             0.97570
   9015.7114             0.97617
   9017.7876             0.97731
   9019.8642             0.97905
   9021.9414             0.98131
   9024.0190             0.98391
   9026.0971             0.98673
   9028.1756             0.98956
   9030.2547             0.99230
   9032.3342             0.99476
   9034.4142             0.99686
   9036.4947             0.99855
   9038.5757             0.99980
   9040.6572             1.00061
   9042.7391             1.00098
   9044.8215             1.00100
   9046.9044             1.00070
   9048.9877             1.00013
   9051.0716             0.99935
   9053.1559             0.99846
   9055.2407             0.99754
   9057.3260             0.99667
   9059.4118             0.99595
   9061.4980             0.99541
   9063.5847             0.99508
   9065.6720             0.99490
   9067.7596             0.99477
   9069.8478             0.99464
   9071.9365             0.99442
   9074.0256             0.99409
   9076.1152             0.99360
   9078.2053             0.99301
   9080.2959             0.99234
   9082.3869             0.99166
   9084.4785             0.99097
   9086.5705             0.99034
   9088.6630             0.98977
   9090.7560             0.98924
   9092.8494             0.98877
   9094.9434             0.98835
   9097.0378             0.98801
   9099.1327             0.98776
   9101.2281             0.98761
   9103.3240             0.98758
   9105.4204             0.98773
   9107.5172             0.98803
   9109.6145             0.98845
   9111.7123             0.98901
   9113.8106             0.98962
   9115.9094             0.99020
   9118.0087             0.99062
   9120.1084             0.99086
   9122.2086             0.99094
   9124.3093             0.99086
   9126.4105             0.99063
   9128.5122             0.99032
   9130.6144             0.99004
   9132.7170             0.98980
   9134.8201             0.98969
   9136.9237             0.98972
   9139.0278             0.98986
   9141.1324             0.99009
   9143.2375             0.99035
   9145.3430             0.99065
   9147.4491             0.99101
   9149.5556             0.99143
   9151.6626             0.99194
   9153.7701             0.99254
   9155.8781             0.99320
   9157.9865             0.99379
   9160.0955             0.99418
   9162.2049             0.99427
   9164.3148             0.99405
   9166.4252             0.99353
   9168.5361             0.99272
   9170.6475             0.99176
   9172.7594             0.99081
   9174.8717             0.99003
   9176.9845             0.98956
   9179.0979             0.98946
   9181.2117             0.98971
   9183.3260             0.99028
   9185.4407             0.99117
   9187.5560             0.99224
   9189.6718             0.99355
   9191.7880             0.99489
   9193.9047             0.99630
   9196.0220             0.99774
   9198.1397             0.99917
   9200.2579             1.00052
   9202.3765             1.00168
   9204.4957             1.00271
   9206.6154             1.00359
   9208.7355             1.00435
   9210.8562             1.00490
   9212.9773             1.00522
   9215.0989             1.00542
   9217.2210             1.00554
   9219.3436             1.00561
   9221.4667             1.00553
   9223.5902             1.00535
   9225.7143             1.00526
   9227.8388             1.00518
   9229.9638             1.00518
   9232.0894             1.00518
   9234.2154             1.00520
   9236.3419             1.00538
   9238.4689             1.00488
   9240.5964             1.00352
   9242.7243             1.00060
   9244.8528             0.99609
   9246.9817             0.99077

